Which Question Is Your Attention Metric Answering? Attention Rows as Compositional Data

Each row of a transformer's attention matrix is a probability distribution over tokens, and in trained models most of that probability lands on a single \emph{sink} token, usually the first. Standard tools for comparing attention rows (cosine similarity, Jensen--Shannon divergence, Shannon entropy) therefore hinge on a choice papers rarely report: keep the sink, or drop it and renormalize. This choice can reverse conclusions. On ten pretrained models from five families, 17--47% of verdicts about which of two heads is more similar flip with the convention, and the most prominent structure in a standard BERT head-clustering pipeline is an artifact of it. The reason is that one-number summaries mix two questions: how much attention the sink takes, and how the rest is divided among the content tokens. Treating rows as compositional data separates them exactly: the Aitchison distance splits orthogonally into a sink term and a content term, entropy splits by an exact identity, and the content distance is characterized by invariances the transformer itself possesses. The separation matters in practice: most measured entropy collapse during training is the sink growing, not attention sharpening (30% of the drop at 70M parameters, 95% at 1B, 79% at 1.4B), and pruning heads with the wrong channel can inflate perplexity more than a hundredfold. We map where each convention is safe, test a frozen out-of-sample predictor (one confirmation, one abstention, one failure), and release code regenerating every number.

==> experiments/checkpoints_pythia.py <==
#!/usr/bin/env python3
"""Training-time re-analysis (paper Sec. 5.3, prediction 3): across Pythia
training checkpoints, does the Shannon-entropy "collapse" curve conflate
sink emergence with content concentration? Corollary 2 predicts a
training-time phantom collapse during the sink-emergence phase: H falls
while C_A^perp is flat, because H_t = H_b(s_t) + (1-s_t) H(pi_t).

Collects mean row entropy H, content concentration C_A^perp, and sink mass
at ~10 log-spaced training checkpoints; writes
results/checkpoints_<model>.json and figures/fig7_checkpoints.pdf.

    CUDA_VISIBLE_DEVICES=0 nohup python3 checkpoints_pythia.py \
        > logs/checkpoints.log 2>&1 &
Runtime: ~30-45 min (10 checkpoint downloads of ~0.4 GB each + forwards).
"""
import argparse, json, os, time
os.environ.setdefault("HF_HUB_DISABLE_XET", "1")   # dodge xet-CDN 429s
if os.path.exists("hf_token.txt"):
    _t = open("hf_token.txt").read().strip()
    if _t:
        os.environ.setdefault("HF_TOKEN", _t)
        os.environ.setdefault("HUGGING_FACE_HUB_TOKEN", _t)
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

import coda

W = 64
QMAX = 64          # queries t in [64, 128)
T_FIX = W + QMAX
REVS = ["step512", "step1000", "step2000", "step4000", "step8000",
        "step16000", "step32000", "step64000", "step128000", "step143000"]
FIG = '../figures/'


def collect_checkpoint(model_name, revision, device, n_seq, batch_size, ids_pool):
    import torch
    from transformers import AutoModelForCausalLM
    model = AutoModelForCausalLM.from_pretrained(
        model_name, revision=revision, attn_implementation="eager",
        torch_dtype=torch.bfloat16).to(device).eval()
    ent = 0.0; entc = 0.0; hb = 0.0; whc = 0.0; sink = 0.0; ca = 0.0; nv = 0
    with torch.no_grad():
        for i in range(0, n_seq, batch_size):
            x = torch.tensor(ids_pool[i:i + batch_size], device=device)
            out = model(x, output_attentions=True)
            for A in out.attentions:
                A = A.float().cpu().numpy()
                rows = A[:, :, W:, :W]
                den = rows.sum(-1)
                ok = (np.isfinite(den) & (den > 1e-8)).reshape(-1)
                flat = rows.reshape(-1, W)[ok]
                flat = np.clip(flat / flat.sum(-1, keepdims=True), 1e-6, None)
                ent += (-(flat * np.log(flat)).sum(-1)).sum()
                sink += flat[:, 0].sum()
                pic = flat[:, 1:]
                pic = np.clip(pic / pic.sum(-1, keepdims=True), 1e-30, None)
                hpi = -(pic * np.log(pic)).sum(-1)
                entc += hpi.sum()
                w_row = (1 - flat[:, 0]) * hpi
                whc += w_row.sum()
                h_row = -(flat * np.log(flat)).sum(-1)
                hb += (h_row - w_row).sum()   # exact identity; NaN-immune
                ca += coda.aitch_norm(coda.content(flat)).sum()
                nv += int(ok.sum())
    del model
    torch.cuda.empty_cache()
    return (ent / nv, entc / nv, hb / nv, whc / nv, ca / nv, sink / nv)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default=None,
                    help="single model override; default sweeps --sizes")
    ap.add_argument("--sizes",
                    default=os.environ.get("SIZES",
                                           "70m,160m,410m,1b,1.4b"))
    ap.add_argument("--n-seq", type=int, default=256)
    ap.add_argument("--batch-size", type=int, default=16)
    ap.add_argument("--device", default=None)
    args = ap.parse_args()
    import torch
    from transformers import AutoTokenizer
    from datasets import load_dataset
    device = args.device or ("cuda" if torch.cuda.is_available() else "cpu")
    os.makedirs("results", exist_ok=True); os.makedirs(FIG, exist_ok=True)

    tok = AutoTokenizer.from_pretrained("EleutherAI/pythia-70m")  # shared NeoX tokenizer
    ds = load_dataset("wikitext", "wikitext-103-raw-v1", split="validation")
    texts = [t for t in ds["text"] if len(t.split()) > 150]
    ids_pool = []
    for t in texts:
        if len(ids_pool) >= args.n_seq:
            break
        ids = tok(t, truncation=True, max_length=T_FIX)["input_ids"]
        if len(ids) >= T_FIX:
            ids_pool.append(ids[:T_FIX])
    sizes = [z.strip() for z in (args.sizes or "").split(",") if z.strip()]
    models = ([args.model] if args.model
              else ["EleutherAI/pythia-%s" % z for z in sizes])
    BS = {"pythia-70m": 32, "pythia-160m": 16, "pythia-410m": 16,
          "pythia-1b": 8, "pythia-1.4b": 8}
    for model_name in models:
        bs = min(args.batch_size, BS.get(model_name.split("/")[-1],
                                         args.batch_size))
        print("checkpoint sweep on %s: %d sequences, %d checkpoints, bs=%d"
              % (model_name, len(ids_pool), len(REVS), bs))
        steps = []; Hs = []; Hcs = []; Hbs = []; Ws = []; Cs = []; Ss = []
        stub = model_name.replace("/", "_")
        path = os.path.join("results", "checkpoints_%s.json" % stub)
        for rev in REVS:
            for attempt in range(3):
                try:
                    H, Hc, Hb, Wc, C, S = collect_checkpoint(
                        model_name, rev, device, len(ids_pool), bs, ids_pool)
                    break
                except Exception as e:
                    if attempt == 2:
                        raise
                    wait = 60 * (attempt + 1)
                    print("retry %s after error (%s); sleeping %ds"
                          % (rev, type(e).__name__, wait))
                    time.sleep(wait)
            steps.append(int(rev.replace("step", "")))
            Hs.append(H); Hcs.append(Hc); Hbs.append(Hb); Ws.append(Wc)
            Cs.append(C); Ss.append(S)
            print("%-11s H=%.3f Hb=%.3f (1-s)Hpi=%.3f Hpi=%.3f C_A=%.3f "
                  "sink=%.3f gap=%.1e"
                  % (rev, H, Hb, Wc, Hc, C, S, H - Hb - Wc))
            json.dump({"model": model_name, "steps": steps, "H": Hs,
                       "Hc": Hcs, "Hb": Hbs, "wHc": Ws, "CA": Cs,
                       "sink": Ss}, open(path, "w"), indent=1)

        H = np.array(Hs); C = np.array(Cs); S = np.array(Ss)
        dis = np.sign(np.diff(H)) != np.sign(-np.diff(C))
        print("sign-disagreement transitions: %d/%d = %.1f%%"
              % (dis.sum(), len(dis), 100 * dis.mean()))
        if not model_name.endswith("160m"):
            continue

        plt.rcParams.update({'font.size': 9, 'axes.spines.top': False,
                             'figure.dpi': 150})
        fig, ax = plt.subplots(figsize=(4.9, 2.9))
        for i, d in enumerate(dis):
            if d:
                ax.axvspan(steps[i], steps[i + 1], color='0.85', zorder=0)
        ax.plot(steps, H, '-o', ms=3, color='#c0392b', label='Shannon $H$ (with sink)')
        ax.set_xscale('log'); ax.set_xlabel('training step')
        ax.set_ylabel('$H$ (nats)', color='#c0392b')
        ax.tick_params(axis='y', labelcolor='#c0392b')
        ax2 = ax.twinx(); ax2.spines['top'].set_visible(False)
        ax2.plot(steps, C, '-s', ms=3, color='#1f6f43',
                 label=r'$C_A^{\perp}$ (content)')
        ax2.plot(steps, S * C.max(), ':', color='0.4', lw=1,
                 label=r'sink mass (scaled)')
        ax2.set_ylabel(r'$C_A^{\perp}$', color='#1f6f43')
        ax2.tick_params(axis='y', labelcolor='#1f6f43')
        h1, l1 = ax.get_legend_handles_labels()
        h2, l2 = ax2.get_legend_handles_labels()
        ax.legend(h1 + h2, l1 + l2, frameon=False, fontsize=6.5, loc='best')
        ax.set_title('%s across training' % model_name.split("/")[-1], fontsize=8.5)
        fig.tight_layout()
        fig.savefig(FIG + 'fig7_checkpoints.pdf', bbox_inches='tight')
        print('wrote', FIG + 'fig7_checkpoints.pdf and', path)


if __name__ == "__main__":
    main()


==> experiments/clark_full_support.py <==
# -*- coding: utf-8 -*-
"""Clark-style BERT head clustering on the FULL 128-token support (no new
downloads; bert-base-uncased and wikitext are cached). Sequences are built as
[CLS] + 126 wordpieces + [SEP] so every row shares one support and the sink
set is {CLS=0, SEP=127}. Reproduces the pipeline choices of Clark et al.
(2019): JS distances between heads, average-linkage clustering; adds the
cosine and dAc columns and the keep-vs-drop convention comparison, plus the
fate of the SEP-head block under each convention. Python 3.8."""
import json
import numpy as np
import torch
from transformers import AutoModel, AutoTokenizer
from datasets import load_dataset
from scipy.spatial.distance import cdist
from sklearn.cluster import AgglomerativeClustering
from sklearn.metrics import adjusted_rand_score

N_SEQ, T, BS = 512, 128, 16
rng = np.random.default_rng(0)


def dmat_A(P):
    C = np.log(P); C = C - C.mean(1, keepdims=True)
    return cdist(C, C)


def dmat_JS(P):
    N = len(P); D = np.zeros((N, N))
    H = -(P * np.log(P)).sum(1)
    for i in range(N):
        M = 0.5 * (P[i] + P)
        D[i] = -(M * np.log(M)).sum(1) - 0.5 * (H[i] + H)
    return np.sqrt(np.maximum(D, 0))


def dmat_cos(P):
    n = P / np.linalg.norm(P, axis=1, keepdims=True)
    return 1 - n @ n.T


def clust(D, K):
    return AgglomerativeClustering(n_clusters=K, metric='precomputed',
                                   linkage='average').fit_predict(D)


def best_jaccard(labels, target_set):
    best = 0.0
    for c in np.unique(labels):
        s = set(np.where(labels == c)[0].tolist())
        j = len(s & target_set) / max(len(s | target_set), 1)
        best = max(best, j)
    return best


def main():
    device = 'cuda' if torch.cuda.is_available() else 'cpu'
    tok = AutoTokenizer.from_pretrained('bert-base-uncased')
    model = AutoModel.from_pretrained(
        'bert-base-uncased', attn_implementation='eager').to(device).eval()
    L, Hn = model.config.num_hidden_layers, model.config.num_attention_heads
    ds = load_dataset('wikitext', 'wikitext-103-v1', split='validation')
    text = '\n'.join(x['text'] for x in ds)
    ids = tok(text[:3_000_000], add_special_tokens=False,
              return_tensors='np').input_ids[0]
    starts = rng.integers(0, len(ids) - (T - 2) - 1, size=N_SEQ)
    cls_id, sep_id = tok.cls_token_id, tok.sep_token_id
    seqs = [[cls_id] + ids[a:a + T - 2].tolist() + [sep_id] for a in starts]
    logsum = np.zeros((L, Hn, T)); cnt = 0
    with torch.no_grad():
        for i in range(0, N_SEQ, BS):
            batch = torch.tensor(seqs[i:i + BS], device=device)
            out = model(batch, output_attentions=True)
            for l, A in enumerate(out.attentions):
                A = A.float().cpu().numpy()            # (B,H,T,T)
                r = np.clip(A, 1e-30, None)
                logsum[l] += np.log(r).sum(axis=(0, 2))
            cnt += batch.shape[0] * T
            del out
    sig = np.exp(logsum / cnt)
    sig = (sig / sig.sum(-1, keepdims=True)).reshape(-1, T)
    np.save('results/bert_full_sig.npy', sig)

    sep = set(np.where(sig[:, T - 1] > 0.5)[0].tolist())
    cls_ = set(np.where(sig[:, 0] > 0.5)[0].tolist())
    keep = np.array([j for j in range(T) if j not in (0, T - 1)])
    pc = np.clip(sig[:, keep], 1e-30, None)
    pc = pc / pc.sum(1, keepdims=True)
    Dw = {'js': dmat_JS(sig), 'cos': dmat_cos(sig)}
    Dd = {'js': dmat_JS(pc), 'cos': dmat_cos(pc)}
    DA = dmat_A(pc)
    rep = {'n_heads': int(len(sig)), 'sep_heads': len(sep),
           'cls_heads': len(cls_), 'per_K': {}}
    for K in (4, 5, 6, 8):
        e = {}
        for m in ('js', 'cos'):
            cw, cd = clust(Dw[m], K), clust(Dd[m], K)
            e[m] = dict(cross_ARI=float(adjusted_rand_score(cw, cd)),
                        sep_jaccard_with=best_jaccard(cw, sep),
                        sep_jaccard_dropped=best_jaccard(cd, sep))
        ca = clust(DA, K)
        e['dAc'] = dict(cross_ARI=1.0,
                        sep_jaccard=best_jaccard(ca, sep))
        rep['per_K'][K] = e
        print('K=%d  JS cross-ARI=%.2f (SEP-block Jaccard %.2f -> %.2f) | '
              'cos cross-ARI=%.2f | dAc SEP-Jaccard %.2f'
              % (K, e['js']['cross_ARI'], e['js']['sep_jaccard_with'],
                 e['js']['sep_jaccard_dropped'], e['cos']['cross_ARI'],
                 e['dAc']['sep_jaccard']))
    print('SEP-heads (mass>0.5 on SEP): %d/%d | CLS-heads: %d'
          % (len(sep), len(sig), len(cls_)))
    json.dump(rep, open('results/clark_full_support.json', 'w'), indent=1)
    print('saved results/clark_full_support.json')


if __name__ == '__main__':
    main()


==> experiments/coda.py <==
"""Aitchison / compositional-data utilities for attention analysis.

All rows are 1-D numpy arrays (or 2-D stacks, rows = compositions) with
strictly positive entries summing to 1 unless stated otherwise.
"""
import numpy as np

EPS_DEFAULT = 1e-6


# ---------------------------------------------------------------- basics
def closure(x, axis=-1):
    x = np.asarray(x, dtype=float)
    return x / x.sum(axis=axis, keepdims=True)


def mult_replace(p, eps=EPS_DEFAULT):
    """Multiplicative zero replacement (Martin-Fernandez et al., 2003)."""
    p = np.asarray(p, dtype=float)
    z = p <= 0
    nz = z.sum(axis=-1, keepdims=True)
    out = np.where(z, eps, p * (1 - nz * eps))
    return closure(out)


def subcomp(p, idx):
    """Subcomposition on index set idx (drop the rest, re-close)."""
    p = np.asarray(p, dtype=float)
    return closure(p[..., idx])


def perturb(p, q):
    return closure(np.asarray(p) * np.asarray(q))


def power(alpha, p):
    return closure(np.asarray(p) ** alpha)


# ---------------------------------------------------------------- transforms
def clr(p):
    lp = np.log(p)
    return lp - lp.mean(axis=-1, keepdims=True)


def helmert(D):
    """Orthonormal contrast (ILR) basis, shape (D, D-1)."""
    V = np.zeros((D, D - 1))
    for j in range(1, D):
        V[:j, j - 1] = 1.0 / j
        V[j, j - 1] = -1.0
        V[:, j - 1] *= np.sqrt(j / (j + 1.0))
    return V


def ilr(p, V=None):
    p = np.asarray(p, dtype=float)
    D = p.shape[-1]
    if V is None:
        V = helmert(D)
    return clr(p) @ V


# ---------------------------------------------------------------- metrics
def d_aitchison(p, q):
    c = clr(p) - clr(q)
    return np.sqrt((c * c).sum(axis=-1))


def aitch_norm(p):
    c = clr(p)
    return np.sqrt((c * c).sum(axis=-1))          # = d_A(p, uniform)


def aitch_cos(p, q):
    """ILR-cosine similarity rho_A (angle in Aitchison geometry)."""
    a, b = clr(p), clr(q)
    na = np.sqrt((a * a).sum(axis=-1))
    nb = np.sqrt((b * b).sum(axis=-1))
    return (a * b).sum(axis=-1) / (na * nb)


def aitch_center(P):
    """Aitchison center (closed geometric mean) of rows of P."""
    return closure(np.exp(np.log(P).mean(axis=0)))


def totvar(P):
    """Total (Aitchison) variance / dispersion of rows of P."""
    c = aitch_center(P)
    return (d_aitchison(P, c[None, :]) ** 2).mean()


def sink_balance(p, sink=0):
    """Balance coordinate sink vs rest: sqrt((D-1)/D) log(p_sink/g(rest))."""
    p = np.asarray(p, dtype=float)
    D = p.shape[-1]
    rest = np.delete(p, sink, axis=-1)
    g = np.exp(np.log(rest).mean(axis=-1))
    return np.sqrt((D - 1) / D) * np.log(p[..., sink] / g)


def content(p, sink=0):
    idx = [i for i in range(np.asarray(p).shape[-1]) if i != sink]
    return subcomp(p, idx)


def d_aitchison_content(p, q, sink=0):
    return d_aitchison(content(p, sink), content(q, sink))


# ---------------------------------------------------------------- baselines
def cos_sim(p, q):
    p, q = np.asarray(p, float), np.asarray(q, float)
    num = (p * q).sum(axis=-1)
    return num / (np.linalg.norm(p, axis=-1) * np.linalg.norm(q, axis=-1))


def euclid(p, q):
    return np.linalg.norm(np.asarray(p, float) - np.asarray(q, float), axis=-1)


def shannon(p):
    p = np.asarray(p, float)
    return -(p * np.log(p)).sum(axis=-1)


def kl(p, q):
    p, q = np.asarray(p, float), np.asarray(q, float)
    return (p * (np.log(p) - np.log(q))).sum(axis=-1)


def js(p, q):
    m = 0.5 * (np.asarray(p, float) + np.asarray(q, float))
    return 0.5 * kl(p, m) + 0.5 * kl(q, m)


==> experiments/exact_examples.py <==
"""Exact worked examples: Theorem 1 (reversal), Proposition 1 (entropy
inversion), the Pythagorean sink decomposition, and invariance checks.
Everything here is deterministic and printed for the paper tables."""
import numpy as np
from coda import (cos_sim, euclid, js, d_aitchison, d_aitchison_content,
                  shannon, sink_balance, content, clr, ilr, power, perturb,
                  closure, aitch_cos, aitch_norm)

np.set_printoptions(precision=4, suppress=True)

# ---------------------------------------------------- Theorem 1 witness
p = np.array([0.90, 0.08, 0.02])   # sink, a, b
q = np.array([0.70, 0.24, 0.06])   # same content ratio a:b = 4:1
r = np.array([0.90, 0.02, 0.08])   # same sink mass as p, mirrored content
pp, qq, rr = content(p), content(q), content(r)

rows = []
def rec(name, dpq, dpr, dpq2, dpr2, larger_is_closer=False):
    if larger_is_closer:
        w_full = 'q' if dpq > dpr else 'r'
        w_sub  = 'q' if dpq2 > dpr2 else 'r'
    else:
        w_full = 'q' if dpq < dpr else 'r'
        w_sub  = 'q' if dpq2 < dpr2 else 'r'
    rows.append((name, dpq, dpr, w_full, dpq2, dpr2, w_sub))

rec('cosine',  cos_sim(p, q), cos_sim(p, r), cos_sim(pp, qq), cos_sim(pp, rr), True)
rec('JS',      js(p, q),      js(p, r),      js(pp, qq),      js(pp, rr))
rec('Euclid',  euclid(p, q),  euclid(p, r),  euclid(pp, qq),  euclid(pp, rr))
rec('d_A',     d_aitchison(p, q), d_aitchison(p, r),
               d_aitchison(pp, qq), d_aitchison(pp, rr))

print('=== Theorem 1 witness: p=%s q=%s r=%s ===' % (p, q, r))
print('%-8s %10s %10s %8s | %10s %10s %8s' %
      ('metric', 'd(p,q)', 'd(p,r)', 'closer', "d(p',q')", "d(p',r')", 'closer'))
for m, a, b, w1, c, d, w2 in rows:
    flag = '  <-- REVERSAL' if w1 != w2 else ''
    print('%-8s %10.4f %10.4f %8s | %10.4f %10.4f %8s%s' % (m, a, b, w1, c, d, w2, flag))

# Pythagorean decomposition check
bp, bq, br = sink_balance(p), sink_balance(q), sink_balance(r)
print('\nsink balances b(p)=%.4f b(q)=%.4f b(r)=%.4f' % (bp, bq, br))
print('d_A(p,q)^2 = %.6f  vs  content^2+balance^2 = %.6f' %
      (d_aitchison(p, q)**2, d_aitchison(pp, qq)**2 + (bp-bq)**2))
print('d_A(p,r)^2 = %.6f  vs  content^2+balance^2 = %.6f' %
      (d_aitchison(p, r)**2, d_aitchison(pp, rr)**2 + (bp-br)**2))

# ---------------------------------------------------- Proposition 1 witness
P = np.array([0.95, 0.025, 0.025])
Q = np.array([0.50, 0.4995, 0.0005])
print('\n=== Proposition 1 witness ===')
print('H(P)=%.4f  H(Q)=%.4f   (with sink: P looks collapsed)' % (shannon(P), shannon(Q)))
print("H(P')=%.4f H(Q')=%.4f  (sink dropped: ranking inverts)" %
      (shannon(content(P)), shannon(content(Q))))
print("C_A^content(P)=%.4f  C_A^content(Q)=%.4f (invariant, tells the truth)" %
      (aitch_norm(content(P)), aitch_norm(content(Q))))

# ---------------------------------------------------- invariance sanity checks
rng = np.random.default_rng(0)
x = closure(rng.dirichlet(0.3*np.ones(16)))
y = closure(rng.dirichlet(0.3*np.ones(16)))
c = closure(rng.dirichlet(np.ones(16)))
tau = 3.7
assert np.allclose(d_aitchison(perturb(x, c), perturb(y, c)), d_aitchison(x, y)), 'perturbation'
assert np.allclose(d_aitchison(power(1/tau, x), power(1/tau, y)),
                   d_aitchison(x, y)/tau), 'temperature powering'
assert np.allclose(aitch_cos(power(1/2.0, x), power(1/5.0, y)), aitch_cos(x, y)), 'per-head temp rho_A'
sub = list(range(1, 16))
V = None
from coda import subcomp
assert d_aitchison(subcomp(x, sub), subcomp(y, sub)) <= d_aitchison(x, y) + 1e-12, 'dominance'
print('\nAll invariance asserts passed (perturbation, temperature, rho_A, dominance).')


==> experiments/find_real_triple.py <==
#!/usr/bin/env python3
"""Find a REAL head triple (p,q,r) in a model's measured signatures whose
closer-head verdict reverses under cosine AND JS AND Euclidean when the
sink column is dropped, while the Aitchison verdicts are stable. Plots the
paper's real-data punchline (fig5_real_triple.pdf) and prints the numbers
plus a paste-ready LaTeX row block.

Usage (after run_all.sh has produced results/*_sig.npy):
    python3 find_real_triple.py                  # GPT-2, seed 0
    python3 find_real_triple.py --model meta-llama/Llama-3.2-1B --seed 0
"""
import argparse, glob, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

import coda

FIG = '../figures/'
os.makedirs(FIG, exist_ok=True)


def pairwise(X):
    n = X.shape[0]
    C = np.zeros((n, n)); J = np.zeros((n, n)); E = np.zeros((n, n))
    for i in range(n):
        C[i] = coda.cos_sim(X[i][None, :], X)
        J[i] = coda.js(X[i][None, :], X)
        E[i] = coda.euclid(X[i][None, :], X)
    return C, J, E


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default="gpt2")
    ap.add_argument("--seed", type=int, default=0)
    args = ap.parse_args()
    stub = args.model.replace("/", "_")
    cands = [os.path.join("results", "%s_s%d_sig.npy" % (stub, args.seed))] \
        + sorted(glob.glob(os.path.join("results", stub + "*_sig.npy")))
    path = next((p for p in cands if os.path.exists(p)), None)
    if path is None:
        raise SystemExit("no saved signatures for %s -- run run_all.sh "
                         "(current version saves results/<model>_s*_sig.npy)"
                         % args.model)
    sig = np.load(path)                                   # (L, H, W)
    L, Hn, W = sig.shape
    X = coda.mult_replace(sig.reshape(-1, W), 1e-6)
    Xc = coda.content(X)
    n = X.shape[0]
    print("loaded %s: %d heads (%d layers x %d), support %d" % (path, n, L, Hn, W))

    Cf, Jf, Ef = pairwise(X)
    Cc, Jc, Ec = pairwise(Xc)
    dAc = np.zeros((n, n))
    for i in range(n):
        dAc[i] = coda.d_aitchison(Xc[i][None, :], Xc)

    best, best_m = None, -1.0
    for i in range(n):
        # with sink: r closer to p than q  <->  after drop: q closer than r
        cf, jf, ef = Cf[i], Jf[i], Ef[i]
        cc, jc, ec = Cc[i], Jc[i], Ec[i]
        for j in range(n):
            if j == i:
                continue
            # vectorize over k
            ok = ((cf > cf[j]) & (jf < jf[j]) & (ef < ef[j])      # r=k closer w/ sink (all 3)
                  & (cc[j] > cc) & (jc[j] < jc) & (ec[j] < ec)    # q=j closer dropped (all 3)
                  & (dAc[i, j] < dAc[i]))                         # Aitchison content: q closer, both views
            ok[i] = ok[j] = False
            if not ok.any():
                continue
            m = np.minimum.reduce([
                cf - cf[j], jf[j] - jf, ef[j] - ef,
                cc[j] - cc, jc - jc[j], ec - ec[j]])
            m[~ok] = -np.inf
            k = int(np.argmax(m))
            if m[k] > best_m:
                best_m, best = m[k], (i, j, k)

    if best is None:
        raise SystemExit("no simultaneous all-three reversal triple found "
                         "(rare); try another --model/--seed")
    i, j, k = best
    lh = lambda t: (t // Hn, t % Hn)
    print("\nreal reversal triple (margin %.4f):" % best_m)
    print("  p = layer %d head %d | q = layer %d head %d | r = layer %d head %d"
          % (*lh(i), *lh(j), *lh(k)))
    rows = [
        ("cosine", Cf[i, j], Cf[i, k], Cc[i, j], Cc[i, k], True),
        ("JS", Jf[i, j], Jf[i, k], Jc[i, j], Jc[i, k], False),
        ("Euclid.", Ef[i, j], Ef[i, k], Ec[i, j], Ec[i, k], False),
        ("d_A^perp", dAc[i, j], dAc[i, k], dAc[i, j], dAc[i, k], False),
    ]
    print("%-9s %9s %9s %7s | %9s %9s %7s" %
          ("metric", "d(p,q)", "d(p,r)", "closer", "d(p',q')", "d(p',r')", "closer"))
    latex = []
    for name, a, b, c, d, hi in rows:
        w1 = "q" if ((a > b) if hi else (a < b)) else "r"
        w2 = "q" if ((c > d) if hi else (c < d)) else "r"
        flag = "  <-- REVERSAL" if w1 != w2 else "  (stable)"
        print("%-9s %9.4f %9.4f %7s | %9.4f %9.4f %7s%s"
              % (name, a, b, w1, c, d, w2, flag))
        latex.append("%s & $%.3f$ & $%.3f$ & $%s$ & $%.3f$ & $%.3f$ & $%s$ \\\\"
                     % (name.replace("d_A^perp", "$\\dAc$"), a, b, w1, c, d, w2))
    print("\nLaTeX rows (witness-table format):")
    print("\n".join(latex))

    # ---------------------------------------------------------- figure
    p, q, r = X[i], X[j], X[k]
    fig = plt.figure(figsize=(7.0, 2.6))
    gs = fig.add_gridspec(1, 3, width_ratios=[1.1, 1.0, 1.35], wspace=0.45)
    cols = ['#2c3e50', '#2980b9', '#16a085']
    names = ['$p$ L%d.H%d' % lh(i), '$q$ L%d.H%d' % lh(j), '$r$ L%d.H%d' % lh(k)]

    ax = fig.add_subplot(gs[0])
    xs = np.arange(W)
    for v, nm, c in zip((p, q, r), names, cols):
        ax.semilogy(xs, v, lw=1.0, color=c, label=nm)
    ax.axvspan(-0.5, 0.5, color='#c0392b', alpha=0.15)
    ax.set_xlabel('key index (0 = sink)')
    ax.set_ylabel('attention (log)')
    ax.set_title('(a) measured signatures, with sink', fontsize=8)
    ax.legend(frameon=False, fontsize=6.5)

    ax = fig.add_subplot(gs[1])
    for v, c in zip((p, q, r), cols):
        vv = v[1:] / v[1:].sum()
        ax.semilogy(np.arange(1, W), vv, lw=1.0, color=c)
    ax.set_xlabel('key index')
    ax.set_title('(b) sink dropped, renormalized', fontsize=8)

    ax = fig.add_subplot(gs[2]); ax.axis('off')
    txt = [('', 'which is closer to $p$?', ''),
           ('metric', 'with sink', 'sink dropped')]
    for name, a, b, c, d, hi in rows:
        w1 = "q" if ((a > b) if hi else (a < b)) else "r"
        w2 = "q" if ((c > d) if hi else (c < d)) else "r"
        lbl = '$d_A^{\\perp}$' if name == 'd_A^perp' else name
        txt.append((lbl, '$%s$ (%.3f vs %.3f)' % (w1, a, b),
                    '$%s$ (%.3f vs %.3f)' % (w2, c, d)))
    ys = np.linspace(0.95, 0.10, len(txt))
    for (a_, b_, c_), y in zip(txt, ys):
        fw = 'bold' if a_ in ('', 'metric') else 'normal'
        col = '#1f6f43' if 'perp' in a_ else 'black'
        ax.text(0.00, y, a_, fontsize=7, fontweight=fw, color=col)
        ax.text(0.20, y, b_, fontsize=7, fontweight=fw, color=col)
        ax.text(0.62, y, c_, fontsize=7, fontweight=fw, color=col)
    ax.set_title('(c) real-model verdicts', fontsize=8)
    fig.tight_layout()
    out = FIG + 'fig5_real_triple.pdf'
    fig.savefig(out, bbox_inches='tight')
    print('\nwrote', out)


if __name__ == "__main__":
    main()


==> experiments/fix_fig1.py <==
import os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

FIG = '../figures/'
os.makedirs(FIG, exist_ok=True)
plt.rcParams.update({'font.size': 9, 'axes.spines.top': False,
                     'axes.spines.right': False, 'figure.dpi': 150})
p = np.array([0.90, 0.08, 0.02]); q = np.array([0.70, 0.24, 0.06]); r = np.array([0.90, 0.02, 0.08])
names = ['head $p$', 'head $q$', 'head $r$']
cols = ['#2c3e50', '#2980b9', '#16a085']
fig = plt.figure(figsize=(7.4, 2.75))
gs = fig.add_gridspec(1, 3, width_ratios=[1.0, 0.85, 1.55],
                      left=0.075, right=0.995, top=0.86, bottom=0.16, wspace=0.42)
w, off = 0.24, [-0.26, 0.0, 0.26]

ax = fig.add_subplot(gs[0])
for i, (v, nm, c) in enumerate(zip([p, q, r], names, cols)):
    ax.bar(np.arange(3) + off[i], v, width=w, color=c, label=nm, alpha=0.92)
ax.bar([0 + o for o in off], [p[0], q[0], r[0]], width=w, fill=False,
       edgecolor='#c0392b', hatch='///', lw=1.0)
ax.set_xticks(range(3)); ax.set_xticklabels(['sink', 'tok $a$', 'tok $b$'])
ax.set_ylabel('attention'); ax.set_title('(a) with sink token', fontsize=8.5)
ax.legend(frameon=False, fontsize=7, loc='upper right', borderaxespad=0.1)

ax = fig.add_subplot(gs[1])
for i, (v, nm, c) in enumerate(zip([p, q, r], names, cols)):
    vv = v[1:] / v[1:].sum()
    ax.bar(np.arange(2) + off[i], vv, width=w, color=c, alpha=0.92)
ax.set_xticks(range(2)); ax.set_xticklabels(['tok $a$', 'tok $b$'])
ax.set_title('(b) sink dropped ($p\'{=}q\'$)', fontsize=8.5)

ax = fig.add_subplot(gs[2]); ax.axis('off')
ax.set_title(r'(c) closer-to-$p$ verdicts', fontsize=8.5, pad=10)
txt = [
    ('metric', 'with sink', 'sink dropped'),
    ('cosine',  '$r$   (.996 / .969)', '$q$   (1.00 / .471)'),
    ('JS',      '$r$   (.019 / .032)', '$q$   (.000 / .193)'),
    ('Euclid.', '$r$   (.085 / .259)', '$q$   (.000 / .849)'),
    (r'$d_A$',  '$q$   (1.10 / 1.96)', '$q$   (.000 / 1.96)'),
]
ys = np.linspace(0.88, 0.06, len(txt))
for (a, b, c_), y in zip(txt, ys):
    bold = (a == 'metric')
    fw = 'bold' if bold else 'normal'
    col = '#1f6f43' if a == r'$d_A$' else 'black'
    ax.text(0.00, y, a, fontsize=8, fontweight=fw, color=col)
    ax.text(0.24, y, b, fontsize=8, fontweight=fw, color=col)
    ax.text(0.64, y, c_, fontsize=8, fontweight=fw, color=col)
ax.plot([0.22, 0.22], [0.02, 0.94], color='0.82', lw=0.7)
ax.plot([0.62, 0.62], [0.02, 0.94], color='0.82', lw=0.7)
ax.plot([-0.02, 1.0], [0.80, 0.80], color='0.82', lw=0.7)
ax.set_xlim(-0.02, 1.0)
fig.savefig(FIG + 'fig1_punchline.pdf'); plt.close(fig)
print('fig1 regenerated')


==> experiments/get_iclr_style.sh <==
#!/usr/bin/env bash
# Fetch the official ICLR 2027 style files and install them next to the
# paper source. Run from anywhere with internet:  bash get_iclr_style.sh
set -uo pipefail
cd "$(dirname "$0")/.."
URL="https://media.iclr.cc/Conferences/ICLR2027/iclr-2027-style-files.zip"
if wget -q -O iclr-2027-style-files.zip "$URL"; then
  mkdir -p iclr2027-official
  unzip -o -q iclr-2027-style-files.zip -d iclr2027-official
  find iclr2027-official -name '*.sty' -exec cp -v {} . \;
  find iclr2027-official -name '*.bst' -exec cp -v {} . \;
  echo
  echo "Installed. Before submission:"
  echo "  1. make sure main.tex uses the OFFICIAL iclr2027_conference.sty"
  echo "     (the file just copied here replaces the reconstruction)."
  echo "  2. if a .bst was copied (e.g. iclr2027_conference.bst), change"
  echo "     \\\\bibliographystyle{plainnat} -> \\\\bibliographystyle{iclr2027_conference}"
  echo "     in main.tex and recompile (pdflatex, bibtex, pdflatex x2)."
else
  echo "Download failed ($URL)."
  echo "Get the zip manually from the ICLR 2027 Call for Papers page"
  echo "(iclr.cc/Conferences/2027) and unzip its .sty/.bst next to main.tex."
fi


==> experiments/get_images.sh <==
#!/usr/bin/env bash
# No-account image set for the ViT run: COCO val2017 (5,000 jpgs, ~815 MB,
# public direct download). Use this if you don't have ImageNet-val handy.
# The ViT pruning metric is top-1 AGREEMENT with the unpruned model, which
# needs no labels; note in the paper that COCO val2017 was used in place of
# ImageNet-val if you go this route.
set -euo pipefail
cd "$(dirname "$0")/.."
if [ -d val2017 ] && [ "$(ls val2017 | head -1)" ]; then
  echo "val2017/ already present: $(ls val2017 | wc -l) images"
else
  wget -c http://images.cocodataset.org/zips/val2017.zip
  unzip -q val2017.zip && rm -f val2017.zip
  echo "downloaded: $(ls val2017 | wc -l) images"
fi
echo
echo "Use it as:"
echo "  IMAGENET_DIR=$(pwd)/val2017 nohup bash ./experiments/run_all.sh > experiments/nohup_full.log 2>&1 &"
echo "or from inside experiments/:"
echo "  IMAGENET_DIR=$(pwd)/val2017 nohup bash ./run_all.sh > nohup_full.log 2>&1 &"


==> experiments/make_fig2_v2.py <==
#!/usr/bin/env python3
"""Figure 2 v2: calibrated ranking-disagreement curves with ALL ten measured
models overlaid, x = sink mass of the signatures actually compared."""
import glob, json, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from coda import cos_sim, euclid, js, content

rng = np.random.default_rng(7)
FIG = '../figures/'
plt.rcParams.update({'font.size': 9, 'axes.spines.top': False,
                     'axes.spines.right': False, 'figure.dpi': 150})
C = {'cos': '#c0392b', 'js': '#e67e22', 'euc': '#8e44ad', 'da': '#1f6f43'}


def sample_heads(n, D, s_mean, s_sd=0.10, alpha=0.1):
    s = np.clip(rng.normal(s_mean, s_sd, size=n), 0.02, 0.98)
    pi = rng.dirichlet(alpha * np.ones(D - 1), size=n)
    pi = np.clip(pi, 1e-12, None); pi = pi / pi.sum(1, keepdims=True)
    return np.concatenate([s[:, None], (1 - s)[:, None] * pi], axis=1)


def mc(n_trip=20000, D=64, alphas=(0.1, 1.0)):
    grid = np.linspace(0.10, 0.90, 9)
    out = {a: {k: [] for k in ('cos', 'js', 'euc')} for a in alphas}
    for a in alphas:
        for s in grid:
            P = sample_heads(3 * n_trip, D, s, alpha=a)
            p, q, r = P[:n_trip], P[n_trip:2 * n_trip], P[2 * n_trip:]
            pc, qc, rc = content(p), content(q), content(r)

            def flip(dq, dr, dq2, dr2, hi=False):
                A = (dq > dr) if hi else (dq < dr)
                B = (dq2 > dr2) if hi else (dq2 < dr2)
                return np.mean(A != B)
            out[a]['cos'].append(flip(cos_sim(p, q), cos_sim(p, r),
                                      cos_sim(pc, qc), cos_sim(pc, rc), True))
            out[a]['js'].append(flip(js(p, q), js(p, r), js(pc, qc), js(pc, rc)))
            out[a]['euc'].append(flip(euclid(p, q), euclid(p, r),
                                      euclid(pc, qc), euclid(pc, rc)))
    return grid, out


MODELS = [('gpt2', 'GPT-2'), ('meta-llama_Llama-3.2-1B', 'Llama-1B'),
          ('Qwen_Qwen2.5-1.5B', None), ('meta-llama_Llama-3.2-3B', None),
          ('google_vit-base-patch16-224', 'ViT'), ('EleutherAI_pythia-70m', 'Py-70M'),
          ('EleutherAI_pythia-160m', None), ('EleutherAI_pythia-410m', None),
          ('EleutherAI_pythia-1b', None), ('EleutherAI_pythia-1.4b', None)]


def main():
    grid, out = mc()
    fig, ax = plt.subplots(figsize=(4.9, 3.1))
    lbl = {'cos': 'cosine', 'js': 'JS', 'euc': 'Euclidean'}
    for k in ('cos', 'js', 'euc'):
        ax.plot(grid, 100 * np.array(out[0.1][k]), '-o', ms=3, color=C[k],
                label=lbl[k])
        ax.plot(grid, 100 * np.array(out[1.0][k]), '--', lw=1, color=C[k],
                alpha=.5)
    ax.plot(grid, [0] * len(grid), '-s', ms=3, color=C['da'],
            label=r'$d_A^{\perp}$ (content, by construction)')
    dev = []
    for stub, ann in MODELS:
        G = np.load('results/%s_s0_sig.npy' % stub).astype(np.float64)
        G = G.reshape(-1, G.shape[-1]); G = G / G.sum(1, keepdims=True)
        sm = float(G[:, 0].mean())
        rev = {k: [] for k in ('cos', 'js', 'euc')}
        for sd in (0, 1, 2):
            r = json.load(open('results/%s_s%d.json' % (stub, sd)))
            for k in rev:
                rev[k].append(r['reversal_eps1e-06'][k])
        for k in ('cos', 'js', 'euc'):
            m = 100 * np.mean(rev[k])
            ax.plot([sm], [m], marker='*', ms=10, color=C[k],
                    markeredgecolor='k', markeredgewidth=0.5, zorder=6)
            cur = 100 * np.interp(sm, grid, np.array(out[0.1][k]))
            dev.append(abs(m - cur))
        ax.plot([sm], [0], marker='*', ms=10, color=C['da'],
                markeredgecolor='k', markeredgewidth=0.5, zorder=6)
        if ann:
            ax.annotate(ann, (sm, 100 * max(np.mean(rev[k]) for k in rev) + 2.2),
                        ha='center', fontsize=6.5)
    ax.plot([], [], marker='*', ls='none', ms=9, color='0.4',
            markeredgecolor='k', markeredgewidth=0.5,
            label='measured (ten models)')
    ax.set_xlabel(r'sink mass of the compared signatures')
    ax.set_ylabel('ranking disagreement (%)\nwith-sink vs. sink-dropped')
    ax.legend(frameon=False, fontsize=7.0, loc='upper left')
    ax.set_ylim(-2, 57); ax.set_xlim(0.0, 0.99)
    fig.tight_layout()
    fig.savefig(FIG + 'fig2_reversal_curves.pdf')
    print('wrote fig2_reversal_curves.pdf | mean |star-curve| dev = %.1f pts, max = %.1f'
          % (np.mean(dev), np.max(dev)))


if __name__ == '__main__':
    main()


==> experiments/make_fig4.py <==
#!/usr/bin/env python3
"""Figure 4 of the paper: measured layer-wise Shannon entropy vs content
concentration C_A^perp for GPT-2 / Llama-3.2-1B / ViT-B/16, with the
adjacent-layer steps on which the two diagnostics DISAGREE in sign shaded.
Reads results/<model>.json (written by run_real_models.py); writes
../figures/fig4_real_collapse.pdf."""
import json, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

FIG = '../figures/'
os.makedirs(FIG, exist_ok=True)
plt.rcParams.update({'font.size': 9, 'axes.spines.top': False,
                     'figure.dpi': 150})
CH, CC, CS = '#c0392b', '#1f6f43', '0.82'

PANELS = [
    ("results/gpt2.json", "GPT-2"),
    ("results/meta-llama_Llama-3.2-1B.json", "Llama-3.2-1B"),
    ("results/google_vit-base-patch16-224.json", "ViT-B/16"),
]

fig, axes = plt.subplots(1, 3, figsize=(7.0, 2.35))
drew = False
for ax, (path, name) in zip(axes, PANELS):
    if not os.path.exists(path):
        ax.text(0.5, 0.5, name + "\n(no results yet)", ha='center',
                va='center', transform=ax.transAxes)
        ax.set_xticks([]); ax.set_yticks([])
        continue
    r = json.load(open(path))
    H = np.array(r["H_layers"]); C = np.array(r["CA_layers"])
    L = len(H); x = np.arange(1, L + 1)
    # shade adjacent-layer steps where sign(dH) != sign(-dC)
    dis = np.sign(np.diff(H)) != np.sign(-np.diff(C))
    for i, d in enumerate(dis):
        if d:
            ax.axvspan(x[i], x[i + 1], color=CS, zorder=0)
    l1, = ax.plot(x, H, '-o', ms=2.6, color=CH, zorder=3)
    ax.set_xlabel('layer')
    ax.tick_params(axis='y', labelcolor=CH, labelsize=8)
    ax.tick_params(axis='x', labelsize=8)
    ax2 = ax.twinx(); ax2.spines['top'].set_visible(False)
    l2, = ax2.plot(x, C, '-s', ms=2.6, color=CC, zorder=3)
    ax2.tick_params(axis='y', labelcolor=CC, labelsize=8)
    ax.set_title(r'%s ($\bar s{=}%.2f$)' % (name, r["sink_mass_mean"]),
                 fontsize=8.5)
    drew = True

axes[0].set_ylabel('Shannon $H$ (nats)', color=CH)
axes[2].twinx  # (right labels already per-panel)
fig.text(0.995, 0.55, r'$C_A^{\perp}$', color=CC, rotation=90,
         va='center', ha='right', fontsize=9)
if drew:
    import matplotlib.lines as mlines
    import matplotlib.patches as mpatches
    hnd = [mlines.Line2D([], [], color=CH, marker='o', ms=3, label=r'Shannon $H$ (with sink)'),
           mlines.Line2D([], [], color=CC, marker='s', ms=3, label=r'$C_A^{\perp}$ (content concentration)'),
           mpatches.Patch(color=CS, label='diagnostics disagree in sign')]
    fig.legend(handles=hnd, frameon=False, fontsize=7.5, ncol=3,
               loc='lower center', bbox_to_anchor=(0.5, -0.04))
fig.tight_layout(rect=(0, 0.05, 1, 1))
fig.savefig(FIG + 'fig4_real_collapse.pdf', bbox_inches='tight')
print('wrote', FIG + 'fig4_real_collapse.pdf')
for path, name in PANELS:
    if os.path.exists(path):
        r = json.load(open(path))
        H = np.array(r["H_layers"]); C = np.array(r["CA_layers"])
        dis = np.sign(np.diff(H)) != np.sign(-np.diff(C))
        print('%-14s disagree steps: %d/%d = %.1f%%'
              % (name, dis.sum(), len(dis), 100 * dis.mean()))


==> experiments/make_fig4_v2.py <==
# -*- coding: utf-8 -*-
"""Figure 4 v2: layer-wise H vs content entropy H(pi) with sink mass, from
sink_layers / Hc_layers saved by run_real_models.py (V2)."""
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

FIG = '../figures/'
MODELS = [('gpt2', 'GPT-2'), ('EleutherAI_pythia-410m', 'Pythia-410M'),
          ('meta-llama_Llama-3.2-1B', 'Llama-3.2-1B')]
plt.rcParams.update({'font.size': 8.5, 'axes.spines.top': False,
                     'axes.spines.right': False, 'figure.dpi': 150})
fig, axes = plt.subplots(1, 3, figsize=(8.6, 2.4))
for ax, (stub, name) in zip(axes, MODELS):
    r = json.load(open('results/%s_s0.json' % stub))
    H = np.array(r['H_layers']); Hc = np.array(r['Hc_layers'])
    S = np.array(r['sink_layers']); L = np.arange(len(H))
    dis = np.sign(np.diff(H)) != np.sign(np.diff(Hc))
    for i, d in enumerate(dis):
        if d:
            ax.axvspan(i, i + 1, color='0.88', zorder=0)
    ax.plot(L, H, '-o', ms=2.5, color='#c0392b', label='$H$')
    ax.plot(L, Hc, '-s', ms=2.5, color='#1f6f43', label='$H(\\pi)$')
    ax.plot(L, S * max(H.max(), 1e-9), ':', color='0.4', lw=1, label='sink (scaled)')
    ax.set_title(name, fontsize=8.5); ax.set_xlabel('layer')
    if ax is axes[0]:
        ax.set_ylabel('nats'); ax.legend(frameon=False, fontsize=6.5)
fig.tight_layout()
fig.savefig(FIG + 'fig4_real_collapse.pdf', bbox_inches='tight')
print('fig4 v2 written; disagreement fracs:',
      [(n, float(np.mean(np.sign(np.diff(json.load(open('results/%s_s0.json' % s))['H_layers'])) !=
                          np.sign(np.diff(json.load(open('results/%s_s0.json' % s))['Hc_layers'])))))
       for s, n in MODELS])


==> experiments/make_fig7_v2.py <==
# -*- coding: utf-8 -*-
"""Figure 7 v2: training-time entropy decomposition via H = Hb(s)+(1-s)H(pi).
(a) Pythia-410M across training: H, H(pi), sink. (b) sink-channel share of
the entropy collapse versus model size (auto-includes any
results/checkpoints_EleutherAI_pythia-*.json present)."""
import json, os, glob
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

FIG = '../figures/'
SIZES = [('70m', 70), ('160m', 160), ('410m', 410), ('1b', 1000), ('1.4b', 1400)]
plt.rcParams.update({'font.size': 9, 'axes.spines.top': False,
                     'axes.spines.right': False, 'figure.dpi': 150})
fig, (ax, ax2) = plt.subplots(1, 2, figsize=(7.6, 2.7),
                              gridspec_kw={'width_ratios': [1.25, 1]})

r = json.load(open('results/checkpoints_EleutherAI_pythia-410m.json'))
st = r['steps']
ax.plot(st, r['H'], '-o', ms=3, color='#c0392b', label='$H$ (with sink)')
ax.plot(st, r['Hc'], '-s', ms=3, color='#1f6f43', label='$H(\\pi)$ (content)')
ax.plot(st, np.array(r['sink']) * max(r['H']), ':', color='0.4', lw=1,
        label='sink mass (scaled)')
ax.set_xscale('log'); ax.set_xlabel('training step'); ax.set_ylabel('nats')
ax.set_title('(a) Pythia-410M: $H$ collapses, $H(\\pi)$ does not', fontsize=8.5)
ax.legend(frameon=False, fontsize=6.8, loc='lower left')

xs, ys, labs = [], [], []
for z, mm in SIZES:
    p = 'results/checkpoints_EleutherAI_pythia-%s.json' % z
    if not os.path.exists(p):
        continue
    r = json.load(open(p))
    H = np.array(r['H']); Hc = np.array(r['Hc'])
    im = int(np.argmin(H))
    dH = H[im] - H[0]; dHc = Hc[im] - Hc[0]
    xs.append(mm); ys.append(100 * (1 - dHc / dH)); labs.append(z)
ax2.plot(xs, ys, '-o', ms=4, color='#1f6f43')
for x, y, l in zip(xs, ys, labs):
    ax2.annotate(l, (x, y), textcoords='offset points', xytext=(4, -9),
                 fontsize=7)
ax2.set_xscale('log'); ax2.set_ylim(0, 100)
ax2.set_xlabel('parameters (M)')
ax2.set_ylabel('sink share of collapse (%)')
ax2.set_title('(b) sink share of the collapse vs.\\ scale', fontsize=8.5)
fig.tight_layout()
fig.savefig(FIG + 'fig7_checkpoints.pdf', bbox_inches='tight')
print('fig7 v2:', list(zip(labs, np.round(ys, 1))))


==> experiments/make_table3.py <==
#!/usr/bin/env python3
"""Aggregate results/*.json across seeds into the paper tables: a readable
summary with mean +/- sd over seeds, plus paste-ready LaTeX rows."""
import glob, json, os
import numpy as np

ROWS = [
    ("gpt2", "GPT-2 (124M)", "lm"),
    ("meta-llama_Llama-3.2-1B", "Llama-3.2-1B", "lm"),
    ("Qwen_Qwen2.5-1.5B", "Qwen2.5-1.5B", "lm"),
    ("meta-llama_Llama-3.2-3B", "Llama-3.2-3B", "lm"),
    ("google_vit-base-patch16-224", "ViT-B/16", "vit"),
    ("EleutherAI_pythia-70m", "Pythia-70M", "lm"),
    ("EleutherAI_pythia-160m", "Pythia-160M", "lm"),
    ("EleutherAI_pythia-410m", "Pythia-410M", "lm"),
    ("EleutherAI_pythia-1b", "Pythia-1B", "lm"),
    ("EleutherAI_pythia-1.4b", "Pythia-1.4B", "lm"),
]


def load_all(stub):
    """All seed files for a model; legacy unsuffixed file = seed 0."""
    runs = []
    for p in sorted(glob.glob(os.path.join("results", stub + "_s*.json"))):
        if p.endswith("_smoke.json"):
            continue
        try:
            if json.load(open(p)).get("status") != "complete":
                continue
        except Exception:
            continue
        runs.append(json.load(open(p)))
    legacy = os.path.join("results", stub + ".json")
    if os.path.exists(legacy) and not any(r.get("seed") == 0 for r in runs):
        runs.insert(0, json.load(open(legacy)))
    if not runs:
        smoke = glob.glob(os.path.join("results", stub + "*_smoke.json"))
        if smoke:
            return [json.load(open(smoke[0]))], True
        return [], False
    return runs, any(r.get("smoke") for r in runs)


def ms(vals, pct=False, fmt="%.1f"):
    """mean+/-sd strings (plain, latex) over seeds; sd omitted for n=1."""
    v = np.array([x for x in vals if x is not None], float)
    v = v[np.isfinite(v)]
    if v.size == 0:
        return "n/a", "\\tbd"
    scale = 100.0 if pct else 1.0
    m, sd = scale * v.mean(), scale * v.std(ddof=1) if v.size > 1 else 0.0
    unit = "%%" if pct else ""          # escaped: literal percent in a format string
    lunit = "\\%%" if pct else ""       # renders as \% for LaTeX
    if v.size > 1:
        return (fmt + "+/-" + fmt + unit) % (m, sd), \
               ("$" + fmt + "{\\scriptstyle\\pm " + fmt + "}$" + lunit) % (m, sd)
    return (fmt + unit) % m, ("$" + fmt + "$" + lunit) % m


def main():
    print("=" * 78)
    latex_meas, latex_prune = [], []
    warn_smoke = False
    for stub, name, kind in ROWS:
        runs, smoke = load_all(stub)
        if not runs:
            print(f"{name:16s}  -- no results yet")
            continue
        warn_smoke |= smoke
        n = len(runs)
        full = [r for r in runs if "reversal_eps1e-06" in r]
        if not full:
            print(f"{name:16s}  -- {n} partial run(s), crashed before "
                  f"reversal stage; re-run")
            continue
        g = lambda key, sub=None: [
            (r.get(key, {}).get(sub) if sub else r.get(key)) for r in full]
        sink_t, sink_x = ms(g("sink_mass_mean"), fmt="%.2f")
        rc_t, rc_x = ms(g("reversal_eps1e-06", "cos"), pct=True)
        rj_t, rj_x = ms(g("reversal_eps1e-06", "js"), pct=True)
        re_t, re_x = ms(g("reversal_eps1e-06", "euc"), pct=True)
        rd_t, rd_x = ms(g("reversal_eps1e-06", "dA_content"), pct=True)
        cds = [float(np.mean(np.sign(np.diff(r["H_layers"])) !=
                             np.sign(np.diff(r["Hc_layers"]))))
               for r in full]
        cd_t, cd_x = ms(cds, pct=True)
        tag = "  [includes SMOKE run]" if smoke else ""
        print(f"{name:16s} ({n} seed{'s' if n>1 else ''}) sink {sink_t} | "
              f"rev cos {rc_t} js {rj_t} euc {re_t} dA {rd_t} | "
              f"collapse {cd_t}{tag}")
        latex_meas.append(f"{name} & {sink_x} & {rc_x} & {rj_x} & {re_x} & "
                          f"{rd_x} & {cd_x} \\\\")

        if kind == "lm":
            keys = [("ppl_base", "base"), ("ppl_js_20", "JS"),
                    ("ppl_dA_20", "dA"), ("ppl_dA_total_20", "dAtot")]
            fmt = "%.1f"; head = "perplexity"
        else:
            labeled = any(r.get("labeled") for r in full)
            pre = "top1acc" if labeled else "top1agree"
            keys = [(pre + "_base", "base"), (pre + "_js_20", "JS"),
                    (pre + "_dA_20", "dA"), (pre + "_dA_total_20", "dAtot")]
            fmt = "%.3f"; head = "top-1 " + ("accuracy" if labeled else "agreement")
        cells_t, cells_x = [], []
        for k, _ in keys:
            vals = [r.get(k) for r in full]
            if k.endswith("_base") and kind == "vit" and all(
                    v is None for v in vals):
                cells_t.append("1.000"); cells_x.append("$1.000$")  # agreement base
                continue
            t, x = ms(vals, fmt=fmt)
            cells_t.append(t); cells_x.append(x)
        print(" " * 17 + head + " @20%%: base %s | JS %s | dA %s | dA_total %s"
              % tuple(cells_t))
        latex_prune.append(f"{name} & " + " & ".join(cells_x) + " \\\\")
    print("=" * 78)
    print("\nLaTeX -- measurement table (Table 3 rows):")
    for l in latex_meas:
        print(l)
    print("\nLaTeX -- pruning @20% table (Table 4 rows: base/JS/dA/dA_total):")
    for l in latex_prune:
        print(l)
    if warn_smoke:
        print("\nWARNING: smoke-run data present above; re-run without "
              "--smoke before using numbers in the paper.")
    print("\nFull sweeps, epsilon sensitivity, and per-layer curves are in "
          "the JSON files; make_fig4.py regenerates Figure 4.")


if __name__ == "__main__":
    main()


==> experiments/overlay_fig2.py <==
#!/usr/bin/env python3
"""Regenerate Figure 2 (calibrated ranking-disagreement curves) with the
MEASURED pretrained-model points from results/*.json overlaid as stars:
theory-calibrated simulation and reality on one plot."""
import glob, json, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

from coda import cos_sim, euclid, js, d_aitchison, content

rng = np.random.default_rng(7)
FIG = '../figures/'
os.makedirs(FIG, exist_ok=True)
plt.rcParams.update({'font.size': 9, 'axes.spines.top': False,
                     'axes.spines.right': False, 'figure.dpi': 150})
C = {'cos': '#c0392b', 'js': '#e67e22', 'euc': '#8e44ad', 'da': '#1f6f43'}


def sample_heads(n, D, s_mean, s_sd=0.10, alpha=0.1):
    s = np.clip(rng.normal(s_mean, s_sd, size=n), 0.02, 0.98)
    pi = rng.dirichlet(alpha * np.ones(D - 1), size=n)
    pi = np.clip(pi, 1e-12, None); pi = pi / pi.sum(1, keepdims=True)
    return np.concatenate([s[:, None], (1 - s)[:, None] * pi], axis=1)


def mc(n_trip=20000, D=64, alphas=(0.1, 1.0)):
    grid = np.linspace(0.10, 0.90, 9)
    out = {a: {k: [] for k in ('cos', 'js', 'euc')} for a in alphas}
    for a in alphas:
        for s in grid:
            P = sample_heads(3 * n_trip, D, s, alpha=a)
            p, q, r = P[:n_trip], P[n_trip:2*n_trip], P[2*n_trip:]
            pc, qc, rc = content(p), content(q), content(r)

            def flip(dq, dr, dq2, dr2, hi=False):
                A = (dq > dr) if hi else (dq < dr)
                B = (dq2 > dr2) if hi else (dq2 < dr2)
                return np.mean(A != B)
            out[a]['cos'].append(flip(cos_sim(p, q), cos_sim(p, r),
                                      cos_sim(pc, qc), cos_sim(pc, rc), True))
            out[a]['js'].append(flip(js(p, q), js(p, r), js(pc, qc), js(pc, rc)))
            out[a]['euc'].append(flip(euclid(p, q), euclid(p, r),
                                      euclid(pc, qc), euclid(pc, rc)))
    return grid, out


grid, out = mc()
fig, ax = plt.subplots(figsize=(4.9, 3.1))
lbl = {'cos': 'cosine', 'js': 'JS', 'euc': 'Euclidean'}
for k in ('cos', 'js', 'euc'):
    ax.plot(grid, 100*np.array(out[0.1][k]), '-o', ms=3, color=C[k], label=lbl[k])
    ax.plot(grid, 100*np.array(out[1.0][k]), '--', lw=1, color=C[k], alpha=.5)
ax.plot(grid, [0]*len(grid), '-s', ms=3, color=C['da'],
        label=r'$d_A^{\perp}$ (content, by construction)')

# measured pretrained-model points
NAMES = {"gpt2": "GPT-2", "meta-llama/Llama-3.2-1B": "Llama-3.2-1B",
         "google/vit-base-patch16-224": "ViT-B/16"}
seen = set()
for p in sorted(glob.glob("results/*.json")):
    if p.endswith("_smoke.json"):
        continue
    r = json.load(open(p))
    m = r.get("model")
    if m not in NAMES or m in seen or "reversal_eps1e-06" not in r:
        continue
    seen.add(m)
    sm = r["sink_mass_mean"]; rev = r["reversal_eps1e-06"]
    for k in ('cos', 'js', 'euc'):
        ax.plot([sm], [100*rev[k]], marker='*', ms=11, color=C[k],
                markeredgecolor='k', markeredgewidth=0.5, zorder=6)
    ax.plot([sm], [100*rev["dA_content"]], marker='*', ms=11,
            color=C['da'], markeredgecolor='k', markeredgewidth=0.5, zorder=6)
    ax.annotate(NAMES[m], (sm, 100*max(rev.values()) + 2.5),
                ha='center', fontsize=7)
if seen:
    ax.plot([], [], marker='*', ls='none', ms=9, color='0.4',
            markeredgecolor='k', markeredgewidth=0.5,
            label='measured (pretrained models)')

ax.set_xlabel(r'mean sink mass $\bar s$')
ax.set_ylabel('ranking disagreement (%)\nwith-sink vs. sink-dropped')
ax.legend(frameon=False, fontsize=7.2, loc='upper left')
ax.set_ylim(-2, 57); ax.set_xlim(0.0, 0.95)
fig.tight_layout()
fig.savefig(FIG + 'fig2_reversal.pdf')
print('wrote', FIG + 'fig2_reversal.pdf', '| measured models overlaid:',
      len(seen))


==> experiments/predict_regime.py <==
# -*- coding: utf-8 -*-
"""Held-out regime prediction with FROZEN thresholds (run BEFORE any pruning
eval is read). Rule, frozen in the paper (Appendix, Convention stakes):
  CV(sink share across heads) <= 0.36  -> content regime:
      prediction: dA_L1 is best or tied-best; at least one classical
      criterion is catastrophic (>4x base) on the model.
  CV >= 0.42 -> JS regime:
      prediction: with-sink JS or JS-L1 is best; content conditioning
      is not required.
  0.36 < CV < 0.42 -> the predictor abstains.
Python 3.8. Usage: python predict_regime.py [stubs...]"""
import json
import os
import sys
import time
import numpy as np

DEFAULT = ['facebook_opt-125m', 'distilbert_distilgpt2',
           'HuggingFaceTB_SmolLM2-135M']


def main():
    stubs = sys.argv[1:] or DEFAULT
    out = {}
    for stub in stubs:
        p = 'results/%s_s0_sig.npy' % stub
        if not os.path.exists(p):
            print('%-28s MISSING %s (run SIG_ONLY pass first)' % (stub, p))
            continue
        S = np.load(p).astype(np.float64)
        S = S.reshape(-1, S.shape[-1])
        S = S / S.sum(1, keepdims=True)
        b = S[:, 0]
        cv = float(b.std() / max(b.mean(), 1e-9))
        if cv <= 0.36:
            reg, pred = 'content', ('dA_L1 best or tied-best; >=1 classical '
                                    'criterion catastrophic (>4x base)')
        elif cv >= 0.42:
            reg, pred = 'JS', 'with-sink JS(-L1) best; conditioning not required'
        else:
            reg, pred = 'abstain', 'predictor abstains (0.36 < CV < 0.42)'
        out[stub] = dict(mean=float(b.mean()), std=float(b.std()), cv=cv,
                         regime=reg, prediction=pred,
                         timestamp=time.strftime('%Y-%m-%d %H:%M:%S'))
        print('%-28s sink mean=%.2f CV=%.2f -> %s regime | %s'
              % (stub, b.mean(), cv, reg, pred))
    json.dump(out, open('results/heldout_predictions.json', 'w'), indent=1)
    print('predictions written BEFORE evals: results/heldout_predictions.json')


if __name__ == '__main__':
    main()


==> experiments/reanalyze_clustering.py <==
#!/usr/bin/env python3
"""Downstream re-analysis (paper Sec. 5.3, prediction 1): does a published
STYLE of conclusion -- the hierarchical head-clustering taxonomy of Clark et
al. (2019) -- change with the analyst's sink convention?

For a model's measured head signatures, build pairwise dissimilarity
matrices under BOTH conventions (with-sink / sink-dropped) for
{1-cosine, JS, Euclidean, d_A^perp, d_A(total)}, run agglomerative
clustering (average / complete / single linkage) at K in {4, 6, 8}, and
report the Adjusted Rand Index between the two conventions' partitions.
Proposition 3(i) predicts ARI(d_A^perp) = 1 exactly; Proposition 3(ii)
predicts ARI < 1 for the classical metrics on sinky models.

Usage (signatures come from run_all.sh; BERT is collected here directly):
    python3 reanalyze_clustering.py --model gpt2
    python3 reanalyze_clustering.py --model meta-llama/Llama-3.2-1B
    python3 reanalyze_clustering.py --model bert-base-uncased   # ~5 min, GPU
"""
import argparse, glob, json, os
os.environ.setdefault("HF_HUB_DISABLE_XET", "1")
if os.path.exists("hf_token.txt"):
    _t = open("hf_token.txt").read().strip()
    if _t:
        os.environ.setdefault("HF_TOKEN", _t)
        os.environ.setdefault("HUGGING_FACE_HUB_TOKEN", _t)
import numpy as np

import coda

W = 64
KS = (4, 6, 8)
LINKS = ("average", "complete", "single")
METRICS = ("cos", "js", "euc", "dA_content", "dA_total")


# ------------------------------------------------------- BERT collection
def collect_bert(model_name, device, n_seq=1000, batch_size=16, seed=0):
    import torch
    from transformers import AutoModel, AutoTokenizer
    from datasets import load_dataset
    tok = AutoTokenizer.from_pretrained(model_name)
    model = AutoModel.from_pretrained(
        model_name, attn_implementation="eager").to(device).eval()
    ds = load_dataset("wikitext", "wikitext-103-raw-v1", split="validation")
    texts = [t for t in ds["text"] if len(t.split()) > 100]
    np.random.default_rng(seed).shuffle(texts)
    L, Hn = model.config.num_hidden_layers, model.config.num_attention_heads
    T_FIX = 128
    logsum = np.zeros((L, Hn, W)); nrows = 0; seqs = 0; buf = []

    def flush(buf):
        nonlocal nrows
        if not buf:
            return
        x = torch.tensor(buf, device=device)
        with torch.no_grad():
            out = model(x, output_attentions=True)
        for l, A in enumerate(out.attentions):
            A = A.float().cpu().numpy()          # (B, H, T, T)
            rows = A[:, :, :W, :W]               # queries 0..63, keys 0..63
            rows = rows / rows.sum(-1, keepdims=True)
            rows = np.clip(rows, 1e-30, None)
            logsum[l] += np.log(rows).sum(axis=(0, 2))
        nrows += x.shape[0] * W

    for txt in texts:
        if seqs >= n_seq:
            break
        ids = tok(txt, truncation=True, max_length=T_FIX)["input_ids"]
        if len(ids) < T_FIX:
            continue
        buf.append(ids[:T_FIX]); seqs += 1
        if len(buf) == batch_size:
            flush(buf); buf = []
    flush(buf)
    return coda.closure(np.exp(logsum / nrows))  # (L, H, W); key 0 = [CLS]


# ------------------------------------------------ numpy-only clustering
def linkage_labels(D, K, method):
    """Agglomerative clustering on a full dissimilarity matrix D (n x n),
    cut at K clusters. method in {average, complete, single}."""
    n = D.shape[0]
    D = D.copy().astype(float)
    np.fill_diagonal(D, np.inf)
    clusters = {i: [i] for i in range(n)}
    active = list(range(n))
    M = D.copy()
    while len(active) > K:
        sub = M[np.ix_(active, active)]
        k = np.argmin(sub)
        i, j = divmod(k, len(active))
        a, b = active[i], active[j]
        if a > b:
            a, b = b, a
        # merge b into a
        for c in active:
            if c in (a, b):
                continue
            if method == "average":
                na, nb = len(clusters[a]), len(clusters[b])
                M[a, c] = M[c, a] = (na * M[a, c] + nb * M[b, c]) / (na + nb)
            elif method == "complete":
                M[a, c] = M[c, a] = max(M[a, c], M[b, c])
            else:
                M[a, c] = M[c, a] = min(M[a, c], M[b, c])
        clusters[a] += clusters[b]
        del clusters[b]
        active.remove(b)
    lab = np.empty(n, int)
    for ci, mem in enumerate(clusters.values()):
        lab[mem] = ci
    return lab


def ari(a, b):
    a = np.asarray(a); b = np.asarray(b)
    n = a.size
    ct = np.zeros((a.max() + 1, b.max() + 1))
    for x, y in zip(a, b):
        ct[x, y] += 1
    comb = lambda v: v * (v - 1) / 2.0
    sij = comb(ct).sum()
    si = comb(ct.sum(1)).sum(); sj = comb(ct.sum(0)).sum()
    exp = si * sj / comb(n)
    mx = 0.5 * (si + sj)
    return 1.0 if mx == exp else (sij - exp) / (mx - exp)


def dissim(X, Xc, metric):
    """(with_sink_matrix, dropped_matrix) for one metric."""
    n = X.shape[0]
    A = np.zeros((n, n)); B = np.zeros((n, n))
    for i in range(n):
        if metric == "cos":
            A[i] = 1 - coda.cos_sim(X[i][None, :], X)
            B[i] = 1 - coda.cos_sim(Xc[i][None, :], Xc)
        elif metric == "js":
            A[i] = coda.js(X[i][None, :], X)
            B[i] = coda.js(Xc[i][None, :], Xc)
        elif metric == "euc":
            A[i] = coda.euclid(X[i][None, :], X)
            B[i] = coda.euclid(Xc[i][None, :], Xc)
        elif metric == "dA_content":
            A[i] = coda.d_aitchison(coda.content(X[i][None, :]), Xc)
            B[i] = coda.d_aitchison(Xc[i][None, :], Xc)
        else:  # dA_total: with-sink = full d_A; dropped = content d_A
            A[i] = coda.d_aitchison(X[i][None, :], X)
            B[i] = coda.d_aitchison(Xc[i][None, :], Xc)
    return A, B


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default="gpt2")
    ap.add_argument("--seed", type=int, default=0)
    ap.add_argument("--device", default=None)
    args = ap.parse_args()
    stub = args.model.replace("/", "_")
    os.makedirs("results", exist_ok=True)
    sigp = os.path.join("results", "%s_s%d_sig.npy" % (stub, args.seed))
    if os.path.exists(sigp):
        sig = np.load(sigp)
    elif "bert" in args.model.lower():
        import torch
        device = args.device or ("cuda" if torch.cuda.is_available() else "cpu")
        print("collecting %s signatures on %s ..." % (args.model, device))
        sig = collect_bert(args.model, device, seed=args.seed)
        np.save(sigp, sig)
    else:
        raise SystemExit("no signatures at %s -- run run_all.sh first" % sigp)
    if not np.isfinite(sig).all():
        raise SystemExit("signatures at %s contain NaN/Inf (a bad fp16 run) -- "
                         "rerun that model with the fixed launcher first" % sigp)

    X = coda.mult_replace(sig.reshape(-1, sig.shape[-1]), 1e-6)
    Xc = coda.content(X)
    n = X.shape[0]
    print("%s: clustering %d heads under both conventions" % (args.model, n))

    out = {"model": args.model, "seed": args.seed, "n_heads": int(n)}
    print("\n%-11s %-9s " % ("metric", "linkage")
          + " ".join("ARI@K=%d" % k for k in KS))
    for metric in METRICS:
        A, B = dissim(X, Xc, metric)
        if metric == "dA_content":
            assert np.allclose(A, B), "Prop 3(i) violated?!"
        for link in LINKS:
            aris = []
            for K in KS:
                la = linkage_labels(A, K, link)
                lb = linkage_labels(B, K, link)
                aris.append(round(float(ari(la, lb)), 4))
            out["ari_%s_%s" % (metric, link)] = aris
            print("%-11s %-9s " % (metric, link)
                  + " ".join("%7.3f" % v for v in aris))
    path = os.path.join("results", "clustering_%s_s%d.json" % (stub, args.seed))
    json.dump(out, open(path, "w"), indent=1)
    print("\nSaved:", path)

    row = [np.mean(out["ari_%s_average" % m]) for m in
           ("cos", "js", "euc", "dA_content")]
    print("\nLaTeX (Table 6 row; mean ARI over K, average linkage):")
    print("%s & $%.3f$ & $%.3f$ & $%.3f$ & $%.3f$ \\\\"
          % (args.model, *row))


if __name__ == "__main__":
    main()


==> experiments/run_all.sh <==
#!/usr/bin/env bash
# Non-interactive, nohup-safe launcher.
#
#   SEEDS="0 1 2" EXTRA=1 IMAGENET_DIR=/data/imagenet-val \
#       nohup bash ./run_all.sh > nohup_seeds.log 2>&1 &
#
# Knobs (all optional):
#   SEEDS="0 1 2"   seeds to run per model (default "0"); >1 gives the
#                   mean+/-sd error bars for the paper's pruning table
#   EXTRA=1         also run Qwen2.5-1.5B (ungated) and Llama-3.2-3B
#                   (gated: click 'Agree' on its HF page too)
#   IMAGENET_DIR    image folder for ViT. Flat folder of images -> label-free
#                   agreement metric; 1,000 class-subfolders (canonical
#                   ImageNet-val layout) -> true top-1 accuracy.
#   SMOKE=1         ~2-min tiny end-to-end check
#   V2=1            Week-2 criteria: jsd/helld/randA-B pruning baselines,
#                   same-layer keep-one protocol, arithmetic signatures,
#                   per-layer sink and H(pi) (see WEEK2.md)
# Token: export HF_TOKEN=... or put it in hf_token.txt (bash set_token.sh).
set -uo pipefail
cd "$(dirname "$0")"
mkdir -p logs results
PY="${PYTHON:-$(command -v python3 || command -v python)}"

# ------------------------------------------------------------------ token
if [ -z "${HF_TOKEN:-}" ] && [ -f hf_token.txt ]; then
  HF_TOKEN="$(tr -d '[:space:]' < hf_token.txt)"
fi
export HF_TOKEN="${HF_TOKEN:-}"
export HUGGING_FACE_HUB_TOKEN="$HF_TOKEN"
export TOKENIZERS_PARALLELISM=false
# export HF_HOME="$(pwd)/../hf_cache"

SEEDS="${SEEDS:-0}"
EXTRA="${EXTRA:-0}"
PYTHIA="${PYTHIA:-0}"    # PYTHIA=1 adds the 70M-1.4B family (scale trend)
SMOKE_FLAG=""; [ "${SMOKE:-0}" = "1" ] && SMOKE_FLAG="--smoke"

# -------------------------------------------------------------- preflight
"$PY" - <<'PY' 2>&1 | tee logs/preflight.log
import torch, transformers, datasets
print("torch %s | cuda devices: %d" % (torch.__version__, torch.cuda.device_count()))
print("transformers %s | datasets %s" % (transformers.__version__, datasets.__version__))
PY
NGPU="$("$PY" -c 'import torch; print(torch.cuda.device_count())')"

check_gated() {  # $1 = repo id ; returns 0 if accessible
  "$PY" - "$1" <<'PY' >> logs/preflight.log 2>&1
import os, sys
from huggingface_hub import whoami
try:
    from huggingface_hub import auth_check
except ImportError:
    auth_check = None
repo = sys.argv[1]
tok = os.environ.get("HF_TOKEN") or None
if not tok:
    print("no HF token set"); sys.exit(1)
try:
    print("HF login OK as:", whoami(token=tok).get("name"))
except Exception as e:
    print("HF token INVALID:", e); sys.exit(1)
if auth_check is not None:
    try:
        auth_check(repo, token=tok); print(repo, "gated access: OK")
    except Exception as e:
        print(repo, "gated access DENIED:", e); sys.exit(2)
PY
}

RUN_LLAMA=1
check_gated meta-llama/Llama-3.2-1B || {
  RUN_LLAMA=0
  echo "!! SKIPPING Llama-3.2-1B — token/license (logs/preflight.log);"
  echo "   fix with: bash set_token.sh hf_yourToken  + 'Agree' on its HF page"
  unset HF_TOKEN HUGGING_FACE_HUB_TOKEN 2>/dev/null || true
}
RUN_L3B=0
if [ "$EXTRA" = "1" ]; then
  if check_gated meta-llama/Llama-3.2-3B; then RUN_L3B=1
  else echo "!! SKIPPING Llama-3.2-3B — click 'Agree' on ITS page too (separate from 1B)"; fi
fi

IMG="${IMAGENET_DIR:-}"
RUN_VIT=1
if [ -z "$IMG" ] || [ ! -d "$IMG" ]; then
  RUN_VIT=0
  echo "!! SKIPPING ViT-B/16 — IMAGENET_DIR unset or not a directory"
fi
if [ "$NGPU" -eq 0 ]; then
  echo "!! No CUDA GPUs — CPU synthetic only."
  RUN_LLAMA=0; RUN_L3B=0; RUN_VIT=0; RUN_GPT2=0; RUN_QWEN=0
else
  RUN_GPT2=1; RUN_QWEN="$EXTRA"
fi
RUN_PYTHIA="$PYTHIA"; [ "$NGPU" -eq 0 ] && RUN_PYTHIA=0
if [ "${BASE:-1}" = "0" ]; then   # BASE=0: skip the base models (e.g. Pythia-only pass)
  RUN_LLAMA=0; RUN_L3B=0; RUN_VIT=0; RUN_GPT2=0; RUN_QWEN=0
fi
echo "plan: seeds [$SEEDS] | llama1b=$RUN_LLAMA gpt2=$RUN_GPT2 vit=$RUN_VIT qwen=$RUN_QWEN llama3b=$RUN_L3B pythia=$RUN_PYTHIA"

# ------------------------------------------------------------------- jobs
mrun() {  # $1 model  $2 dtype  $3 batch  $4 seed  [$5 extra args]
  "$PY" run_real_models.py --model "$1" --dtype "$2" --batch-size "$3" \
      --threads 8 --seed "$4" ${5:-} $SMOKE_FLAG
}
run_on() {  # gpu logname cmd...
  local gpu="$1" log="$2"; shift 2
  ( export CUDA_VISIBLE_DEVICES="$gpu" OMP_NUM_THREADS=8
    "$@" > "logs/$log" 2>&1 )
  if [ $? -eq 0 ]; then echo "[done]   $log"
  else echo "[FAILED] $log — last lines:"; tail -n 6 "logs/$log" | sed 's/^/    /'; fi
}

if [ "${BASE:-1}" = "0" ]; then
  echo "== CPU lane skipped (BASE=0): keeping existing figures =="
  ( true ) & CPU_PID=$!
else
  echo "== CPU lane: exact witnesses + synthetic figures =="
  ( export OMP_NUM_THREADS=12
    "$PY" exact_examples.py > logs/exact.log 2>&1 && \
    "$PY" run_synthetic.py  > logs/synthetic.log 2>&1 && \
    echo "[done]   synthetic (CPU)" || echo "[FAILED] CPU lane" ) &
  CPU_PID=$!
fi

lane0() {  # gated Llamas, all seeds
  for s in $SEEDS; do
    [ $RUN_LLAMA -eq 1 ] && run_on "$G0" "llama1b_s${s}.log" \
      mrun meta-llama/Llama-3.2-1B float16 8 "$s"
  done
  for s in $SEEDS; do
    [ $RUN_L3B -eq 1 ] && run_on "$G0" "llama3b_s${s}.log" \
      mrun meta-llama/Llama-3.2-3B float16 4 "$s"
  done
  if [ "$RUN_PYTHIA" = "1" ]; then
    for s in $SEEDS; do
      run_on "$G0" "pythia1b_s${s}.log"  mrun EleutherAI/pythia-1b   bfloat16 8 "$s"
      run_on "$G0" "pythia14b_s${s}.log" mrun EleutherAI/pythia-1.4b bfloat16 8 "$s"
    done
  fi
  true
}
lane1() {  # gpt2, vit, qwen, all seeds
  for s in $SEEDS; do
    [ $RUN_GPT2 -eq 1 ] && run_on "$G1" "gpt2_s${s}.log" mrun gpt2 float32 16 "$s"
  done
  for s in $SEEDS; do
    [ $RUN_VIT -eq 1 ] && run_on "$G1" "vit_s${s}.log" \
      mrun google/vit-base-patch16-224 float32 32 "$s" "--image-dir $IMG"
  done
  for s in $SEEDS; do
    [ "$RUN_QWEN" = "1" ] && run_on "$G1" "qwen_s${s}.log" \
      mrun Qwen/Qwen2.5-1.5B bfloat16 8 "$s"
  done
  if [ "$RUN_PYTHIA" = "1" ]; then
    for s in $SEEDS; do
      run_on "$G1" "pythia70m_s${s}.log"  mrun EleutherAI/pythia-70m  bfloat16 32 "$s"
      run_on "$G1" "pythia160m_s${s}.log" mrun EleutherAI/pythia-160m bfloat16 32 "$s"
      run_on "$G1" "pythia410m_s${s}.log" mrun EleutherAI/pythia-410m bfloat16 16 "$s"
    done
  fi
  true
}

if [ "$NGPU" -ge 2 ]; then
  echo "== 2-GPU schedule: GPU0 = Llama family | GPU1 = GPT-2, ViT, Qwen =="
  G0=0; G1=1
  lane0 & L0=$!
  lane1 & L1=$!
  wait "$L0"; wait "$L1"
elif [ "$NGPU" -ge 1 ]; then
  echo "== 1-GPU schedule: sequential on GPU 0 =="
  G0=0; G1=0
  lane0
  lane1
fi
wait "$CPU_PID"

echo; echo "== result files =="; ls -l results/ 2>/dev/null || true
echo; "$PY" make_table3.py


==> experiments/run_real_models.py <==
#!/usr/bin/env python3
"""Pretrained-model protocol for 'Attention Rows Are Compositional Data'
(Section 5.2 / Appendix E). Populates Table 3.

Batched + multi-GPU friendly. Typical single-model runs on an RTX 4090:
    python run_real_models.py --model gpt2 --batch-size 16            # ~3-5 min
    python run_real_models.py --model meta-llama/Llama-3.2-1B \
        --dtype float16 --batch-size 8                                # ~10-15 min
    python run_real_models.py --model google/vit-base-patch16-224 \
        --image-dir $HOME/imagenet-val --batch-size 32                # ~3-5 min

Use ./run_all.sh to run everything in parallel on 2 GPUs + CPU.
Add --smoke for a ~2-minute end-to-end sanity check (tiny data).

Outputs results/<model>.json with exactly the Table-3 cells
(see README.md for the mapping). Head pruning is implemented uniformly by
zeroing per-head slices at each attention output projection via forward
pre-hooks, so it works identically for GPT-2, Llama (no head_mask support),
and ViT.
"""
import argparse
import os as _os, time as _time
_os.environ.setdefault("HF_HUB_DISABLE_XET", "1")
if _os.path.exists("hf_token.txt"):
    _tok = open("hf_token.txt").read().strip()
    if _tok:
        _os.environ.setdefault("HF_TOKEN", _tok)
        _os.environ.setdefault("HUGGING_FACE_HUB_TOKEN", _tok)

def _retry(fn, tries=4, base=60):
    last = None
    for k in range(tries):
        try:
            return fn()
        except Exception as e:
            last = e
            msg = str(e)
            transient = ("429" in msg or "Too Many Requests" in msg
                         or "timed out" in msg or "Connection" in msg
                         or "temporarily" in msg or "504" in msg or "502" in msg)
            if k == tries - 1 or not transient:
                raise
            wait = base * (2 ** k)
            print("[retry] transient hub error (%s); sleeping %ds (%d/%d)"
                  % (msg[:120], wait, k + 1, tries - 1))
            _time.sleep(wait)
    raise last

import sys
import math, json, math, os, random
import numpy as np

import coda  # local module (closure, clr, d_aitchison, js, ...)

# --------------------------------------------------------------------- config
W = 64             # fixed common key support: first W keys (LMs)
QMAX = 128         # query positions per sequence: t in [W, W+QMAX)
N_SEQ = 2000       # LM sequences
N_IMG = 2048       # ViT images
N_TRIPLES = 50000
EPS_SWEEP = (1e-5, 1e-6, 1e-7)
PRUNE_FRACS = (0.10, 0.20, 0.30)
SEED = 0


def set_seed(s=SEED):
    random.seed(s); np.random.seed(s)
    import torch
    torch.manual_seed(s)


def hf_token():
    """Token for gated checkpoints (Llama-3.2-1B), read non-interactively.
    Set via --hf-token, the HF_TOKEN env var, or run_all.sh/hf_token.txt.
    Never use interactive `huggingface-cli login` under nohup."""
    return (os.environ.get("HF_TOKEN")
            or os.environ.get("HUGGING_FACE_HUB_TOKEN") or None)


# --------------------------------------------------- uniform head pruning
def resolve_out_projs(model):
    """The per-layer attention output projection whose *input* is the
    head-major concatenation [head0 | head1 | ...] of head outputs."""
    if hasattr(model, "transformer"):                     # GPT-2
        return [blk.attn.c_proj for blk in model.transformer.h]
    if hasattr(model, "model") and hasattr(model.model, "layers"):   # Llama
        return [l.self_attn.o_proj for l in model.model.layers]
    if hasattr(model, "vit"):                             # ViT
        return [l.attention.output.dense for l in model.vit.encoder.layer]
    if hasattr(model, "gpt_neox"):                        # Pythia / GPT-NeoX
        return [l.attention.dense for l in model.gpt_neox.layers]
    if hasattr(model, "model") and hasattr(model.model, "decoder"):   # OPT
        return [l.self_attn.out_proj for l in model.model.decoder.layers]
    raise ValueError("unknown architecture for pruning hooks")


class HeadPruner:
    """Zero the (layer, head) output slices at the attention out-projection.
    Equivalent to removing those heads' contributions (the projection is
    linear over the concatenated head outputs). Works for GPT-2 / Llama /
    ViT alike; Llama's forward has no head_mask, hence this route."""

    def __init__(self, model, heads):
        projs = resolve_out_projs(model)
        Hn = model.config.num_attention_heads
        dh = model.config.hidden_size // Hn
        per_layer = {}
        for l, h in heads:
            per_layer.setdefault(int(l), []).append(int(h))
        self.handles = []
        for l, hs in per_layer.items():
            def make(hs=tuple(hs), dh=dh):
                def pre(mod, args, kwargs=None):
                    x = args[0].clone()
                    for h in hs:
                        x[..., h * dh:(h + 1) * dh] = 0
                    return (x,) + tuple(args[1:])
                return pre
            self.handles.append(projs[l].register_forward_pre_hook(make()))

    def remove(self):
        for h in self.handles:
            h.remove()


# ----------------------------------------------------------- row collection
def collect_lm_rows(model_name, device, dtype, batch_size, n_seq, rng):
    import torch
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from datasets import load_dataset

    tok = _retry(lambda: AutoTokenizer.from_pretrained(model_name, token=hf_token()))
    model = _retry(lambda: AutoModelForCausalLM.from_pretrained(
        model_name, attn_implementation="eager",
        torch_dtype=dtype, token=hf_token())).to(device).eval()
    ds = _retry(lambda: load_dataset("wikitext", "wikitext-103-raw-v1", split="validation"))
    texts = [t for t in ds["text"] if len(t.split()) > 150]
    rng.shuffle(texts)                     # seed-dependent data subsample

    L = model.config.num_hidden_layers
    Hn = model.config.num_attention_heads
    T_FIX = W + QMAX
    logsum = np.zeros((L, Hn, W))
    cnt = np.zeros((L, Hn))                              # valid rows per head
    linsum = np.zeros((L, Hn, W))
    ent_sum = np.zeros(L); entc_sum = np.zeros(L); sink_sum = np.zeros(L)
    nval_l = np.zeros(L); ndrop = 0
    seqs = 0; buf = []

    def flush(buf):
        nonlocal ndrop
        if not buf:
            return
        x = torch.tensor(buf, device=device)
        with torch.no_grad():
            out = model(x, output_attentions=True)
        for l, A in enumerate(out.attentions):
            A = A.float().cpu().numpy()                  # (B, H, T, T)
            rows = A[:, :, W:, :W]                       # queries >= W, first W keys
            den = rows.sum(-1)                           # (B, H, Q)
            ok = np.isfinite(den) & (den > 1e-8)         # guard fp16 underflow/NaN
            den = np.where(ok, den, 1.0)
            rows = np.clip(rows / den[..., None], 1e-30, None)
            rows = np.where(ok[..., None], rows, 1.0 / rows.shape[-1])
            okf = ok[..., None]
            logsum[l] += np.where(okf, np.log(rows), 0.0).sum(axis=(0, 2))
            cnt[l] += ok.sum(axis=(0, 2))                # -> (H,)
            ent_sum[l] += ((-(rows * np.log(rows)).sum(-1)) * ok).sum()
            sink_sum[l] += (rows[..., 0] * ok).sum()
            linsum[l] += np.where(okf, rows, 0.0).sum(axis=(0, 2))
            pic = rows[..., 1:]
            pden = pic.sum(-1)
            pic = np.clip(pic / np.where(pden > 0, pden, 1.0)[..., None], 1e-30, None)
            entc_sum[l] += ((-(pic * np.log(pic)).sum(-1)) * ok).sum()
            nval_l[l] += ok.sum()
            ndrop += (~ok).sum()

    for txt in texts:
        if seqs >= n_seq:
            break
        ids = tok(txt, truncation=True, max_length=T_FIX)["input_ids"]
        if len(ids) < T_FIX:
            continue
        buf.append(ids[:T_FIX]); seqs += 1
        if len(buf) == batch_size:
            flush(buf); buf = []
    flush(buf)
    if seqs == 0:
        raise RuntimeError("no sequences of length >= %d found" % T_FIX)
    total = float(nval_l.sum() + ndrop)
    drop_frac = ndrop / total if total else 0.0
    if drop_frac > 0:
        print("!! dropped %.2f%% of rows (support mass underflow); "
              "prefer --dtype bfloat16/float32 if this is large" % (100*drop_frac))
    if (cnt == 0).any():
        raise RuntimeError("some heads have zero valid rows -- rerun with "
                           "--dtype bfloat16 or float32")
    nval_l = np.maximum(nval_l, 1.0)
    sig = coda.closure(np.exp(logsum / cnt[..., None]))  # Aitchison mean (L,H,W)
    sig_arith = coda.closure(linsum / np.maximum(cnt, 1.0)[..., None])
    return (sig, sig_arith, ent_sum / nval_l, entc_sum / nval_l,
            sink_sum / nval_l, model, tok, drop_frac)


def collect_vit_rows(model_name, image_dir, device, dtype, batch_size, n_img, rng):
    import torch
    from transformers import ViTForImageClassification, ViTImageProcessor
    from PIL import Image
    proc = _retry(lambda: ViTImageProcessor.from_pretrained(model_name, token=hf_token()))
    model = _retry(lambda: ViTForImageClassification.from_pretrained(
        model_name, attn_implementation="eager",
        torch_dtype=dtype, token=hf_token())).to(device).eval()
    # Labeled mode: image_dir contains 1,000 class subfolders in the
    # canonical (alphabetically sorted synset) ImageNet-1k order, which is
    # the ordering this checkpoint's head uses -> true top-1 accuracy.
    # Flat mode: a folder of images -> top-1 AGREEMENT with the unpruned
    # model (label-free).
    subdirs = sorted(d for d in os.listdir(image_dir)
                     if os.path.isdir(os.path.join(image_dir, d)))
    entries = []                                          # (path, label|None)
    if subdirs:
        for li, d in enumerate(subdirs):
            for f in os.listdir(os.path.join(image_dir, d)):
                if f.lower().endswith((".jpg", ".jpeg", ".png")):
                    entries.append((os.path.join(image_dir, d, f), li))
        print("labeled image folder detected: %d classes (class 0 = %s; "
              "checkpoint id2label[0] = %r)" % (
                  len(subdirs), subdirs[0],
                  model.config.id2label.get(0, "?")))
    else:
        for f in os.listdir(image_dir):
            if f.lower().endswith((".jpg", ".jpeg", ".png")):
                entries.append((os.path.join(image_dir, f), None))
    if not entries:
        raise RuntimeError("no images found in " + image_dir)
    entries.sort()
    rng.shuffle(entries)                   # seed-dependent data subsample
    entries = entries[:n_img]
    labels = [l for _, l in entries] if subdirs else None

    # Preprocess once, keep pixel values on CPU, reuse for all pruned evals.
    pix = []
    for f, _ in entries:
        img = Image.open(f).convert("RGB")
        pix.append(proc(img, return_tensors="pt").pixel_values[0])
    pix = torch.stack(pix)                               # (N, 3, 224, 224) cpu

    L = model.config.num_hidden_layers
    Hn = model.config.num_attention_heads
    D = 197
    logsum = np.zeros((L, Hn, D))
    cnt = np.zeros((L, Hn))
    linsum = np.zeros((L, Hn, D))
    ent_sum = np.zeros(L); entc_sum = np.zeros(L); sink_sum = np.zeros(L)
    nval_l = np.zeros(L); ndrop = 0; preds_clean = []

    with torch.no_grad():
        for i in range(0, pix.shape[0], batch_size):
            x = pix[i:i + batch_size].to(device=device, dtype=dtype)
            out = model(x, output_attentions=True)
            preds_clean += out.logits.argmax(-1).cpu().tolist()
            for l, A in enumerate(out.attentions):
                A = A.float().cpu().numpy()              # (B, H, D, D)
                den = A.sum(-1)                          # (B, H, D)
                ok = np.isfinite(den) & (den > 1e-8)
                den = np.where(ok, den, 1.0)
                rows = np.clip(A / den[..., None], 1e-30, None)
                rows = np.where(ok[..., None], rows, 1.0 / rows.shape[-1])
                okf = ok[..., None]
                logsum[l] += np.where(okf, np.log(rows), 0.0).sum(axis=(0, 2))
                cnt[l] += ok.sum(axis=(0, 2))
                ent_sum[l] += ((-(rows * np.log(rows)).sum(-1)) * ok).sum()
                sink_sum[l] += (rows[..., 0] * ok).sum() # CLS column = sink
                linsum[l] += np.where(okf, rows, 0.0).sum(axis=(0, 2))
                pic = rows[..., 1:]
                pden = pic.sum(-1)
                pic = np.clip(pic / np.where(pden > 0, pden, 1.0)[..., None], 1e-30, None)
                entc_sum[l] += ((-(pic * np.log(pic)).sum(-1)) * ok).sum()
                nval_l[l] += ok.sum()
                ndrop += (~ok).sum()
    total = float(nval_l.sum() + ndrop)
    drop_frac = ndrop / total if total else 0.0
    if drop_frac > 0:
        print("!! dropped %.2f%% of ViT rows (underflow)" % (100*drop_frac))
    if (cnt == 0).any():
        raise RuntimeError("some ViT heads have zero valid rows")
    nval_l = np.maximum(nval_l, 1.0)
    sig = coda.closure(np.exp(logsum / cnt[..., None]))
    sig_arith = coda.closure(linsum / np.maximum(cnt, 1.0)[..., None])
    return (sig, sig_arith, ent_sum / nval_l, entc_sum / nval_l,
            sink_sum / nval_l, model, pix, preds_clean, labels, drop_frac)


# ------------------------------------------------------------- measurements
def reversal_rates(sig, eps=1e-6, n_triples=N_TRIPLES, seed=SEED):
    """Flip rate of the closer-head verdict between the with-sink and
    sink-dropped pipelines, per metric. sig: (L,H,W)."""
    rng = np.random.default_rng(seed)
    X = coda.mult_replace(sig.reshape(-1, sig.shape[-1]), eps)
    n = X.shape[0]
    idx = rng.integers(0, n, size=(n_triples, 3))
    ok = (idx[:, 0] != idx[:, 1]) & (idx[:, 0] != idx[:, 2]) & (idx[:, 1] != idx[:, 2])
    p, q, r = X[idx[ok, 0]], X[idx[ok, 1]], X[idx[ok, 2]]
    pc, qc, rc = coda.content(p), coda.content(q), coda.content(r)

    def hell_(a, b):
        return np.sqrt(((np.sqrt(a) - np.sqrt(b)) ** 2).sum(-1))

    def fr_(a, b):
        return np.arccos(np.clip((np.sqrt(a) * np.sqrt(b)).sum(-1), 0.0, 1.0))

    def flip(dq, dr, dq2, dr2, larger_closer=False):
        a = (dq > dr) if larger_closer else (dq < dr)
        b = (dq2 > dr2) if larger_closer else (dq2 < dr2)
        return float(np.mean(a != b))

    return {
        "cos": flip(coda.cos_sim(p, q), coda.cos_sim(p, r),
                    coda.cos_sim(pc, qc), coda.cos_sim(pc, rc), True),
        "js": flip(coda.js(p, q), coda.js(p, r), coda.js(pc, qc), coda.js(pc, rc)),
        "euc": flip(coda.euclid(p, q), coda.euclid(p, r),
                    coda.euclid(pc, qc), coda.euclid(pc, rc)),
        "hell": flip(hell_(p, q), hell_(p, r), hell_(pc, qc), hell_(pc, rc)),
        "fr": flip(fr_(p, q), fr_(p, r), fr_(pc, qc), fr_(pc, rc)),
        # Sink-dropped pipeline applies the same content map (Lemma 1:
        # subcomposition = orthogonal projection), so the verdict is
        # identical by construction; computed anyway as an explicit check.
        "dA_content": flip(coda.d_aitchison(pc, qc), coda.d_aitchison(pc, rc),
                           coda.d_aitchison(coda.content(p), coda.content(q)),
                           coda.d_aitchison(coda.content(p), coda.content(r))),
    }


def collapse_disagreement(H_layers, sig, eps=1e-6):
    """Fraction of adjacent-layer steps where Shannon H (with sink) and
    C_A^perp disagree in sign about the change."""
    X = coda.mult_replace(sig, eps)
    CA = np.array([coda.aitch_norm(coda.content(X[l])).mean()
                   for l in range(X.shape[0])])
    dH = np.diff(np.asarray(H_layers))
    dC = np.diff(CA)
    return float(np.mean(np.sign(dH) != np.sign(-dC))), CA.tolist()


def redundancy_order(sig, metric, eps=1e-6, scope="global", keep_one=False,
                     rng=None):
    """Heads sorted most-redundant first (smallest nearest-neighbor dist).
    metric: "js" | "dA" (content d_A, sink projected out) | "dA_total"
    (full Aitchison, sink balance included) | "jsd" (JS on the sink-dropped
    content rows -- the classical-on-content baseline) | "helld" (Hellinger
    on the content rows) | "rand" (random order from `rng`).
    scope="layer" restricts neighbors to the same layer; keep_one=True defers
    a head whose nearest neighbor is already selected, so one representative
    of each mutual nearest-neighbor pair is retained."""
    L, Hn, Wd = sig.shape
    X = coda.mult_replace(sig.reshape(-1, Wd), eps)
    n = X.shape[0]
    if metric == "rand":
        rng = rng if rng is not None else np.random.default_rng(0)
        return rng.permutation(n)
    Xc = coda.content(X)
    Dm = np.zeros((n, n))
    for i in range(n):
        if metric == "js":
            Dm[i] = coda.js(X[i][None, :], X)
        elif metric == "dA_total":
            Dm[i] = coda.d_aitchison(X[i][None, :], X)
        elif metric == "jsd":
            Dm[i] = coda.js(Xc[i][None, :], Xc)
        elif metric == "helld":
            Dm[i] = np.sqrt(((np.sqrt(Xc[i])[None, :]
                              - np.sqrt(Xc)) ** 2).sum(-1)) / np.sqrt(2.0)
        else:                                            # content Aitchison
            Dm[i] = coda.d_aitchison(Xc[i][None, :], Xc)
    np.fill_diagonal(Dm, np.inf)
    if scope == "layer":
        lay = np.repeat(np.arange(L), Hn)
        Dm[lay[:, None] != lay[None, :]] = np.inf
    nn = Dm.argmin(axis=1)
    base = np.argsort(Dm.min(axis=1))
    if not keep_one:
        return base
    selected, first, deferred = set(), [], []
    for h in base:
        if int(nn[h]) in selected:
            deferred.append(int(h))
        else:
            selected.add(int(h)); first.append(int(h))
    return np.array(first + deferred, dtype=int)


def eval_lm_ppl(model, tok, device, n_tokens=100_000, seed=SEED):
    import torch
    from datasets import load_dataset
    ds = _retry(lambda: load_dataset("wikitext", "wikitext-103-raw-v1", split="test"))
    arts = [t for t in ds["text"] if t.strip()]
    np.random.default_rng(seed).shuffle(arts)   # seed-dependent eval window
    text = "\n\n".join(arts)
    ids = tok(text, return_tensors="pt").input_ids[0][:n_tokens]
    # Never exceed the model's context window (GPT-2: n_positions=1024;
    # feeding 1025 tokens overflows the position embeddings / causal mask).
    cfg = model.config
    ctx = min(1024, getattr(cfg, "n_positions", None)
              or getattr(cfg, "max_position_embeddings", 1024))
    stride = ctx - 1                      # contiguous, non-overlapping preds
    nll, n = 0.0, 0
    with torch.no_grad():
        for i in range(0, len(ids) - 1, stride):
            chunk = ids[i:i + ctx]
            if chunk.shape[0] < 2:
                break
            chunk = chunk.unsqueeze(0).to(device)
            out = model(chunk, labels=chunk)
            n_pred = chunk.shape[1] - 1
            nll += out.loss.item() * n_pred
            n += n_pred
    return math.exp(nll / n)


def prune_and_eval_lm(model, tok, device, sig, n_tokens, seed=SEED,
                      fracs=PRUNE_FRACS):
    L, Hn, _ = sig.shape
    total = L * Hn
    out = {"ppl_base": eval_lm_ppl(model, tok, device, n_tokens, seed)}

    def run(metric, tag="", scope="global", keep_one=False, rng=None):
        order = redundancy_order(sig, metric, scope=scope,
                                 keep_one=keep_one, rng=rng)
        for f in fracs:
            k = int(round(f * total))
            heads = [(i // Hn, i % Hn) for i in order[:k]]
            pr = HeadPruner(model, heads)
            out["ppl_%s%s_%d" % (metric, tag, int(f * 100))] = eval_lm_ppl(
                model, tok, device, n_tokens, seed)
            pr.remove()

    for metric in ("js", "dA", "dA_total"):
        run(metric)
    if os.environ.get("V2", "0") == "1":
        run("jsd")
        run("helld")
        for d, dn in enumerate("AB"):
            run("rand", tag=dn,
                rng=np.random.default_rng(1000 * (seed + 1) + d))
        for metric in ("js", "dA", "jsd"):
            run(metric, tag="_L1", scope="layer", keep_one=True)
    return out


def vit_top1(model, pix, device, dtype, ref, batch_size):
    """Top-1 vs a reference: true labels (accuracy) or clean predictions
    (agreement)."""
    import torch
    agree = 0
    with torch.no_grad():
        for i in range(0, pix.shape[0], batch_size):
            x = pix[i:i + batch_size].to(device=device, dtype=dtype)
            pred = model(x).logits.argmax(-1).cpu().tolist()
            agree += sum(int(a == b) for a, b in
                         zip(pred, ref[i:i + len(pred)]))
    return agree / pix.shape[0]


def prune_and_eval_vit(model, pix, device, dtype, sig, preds_clean,
                       batch_size, labels=None, fracs=PRUNE_FRACS):
    L, Hn, _ = sig.shape
    ref = labels if labels is not None else preds_clean
    key = "top1acc" if labels is not None else "top1agree"
    out = {}
    if labels is not None:
        out["top1acc_base"] = sum(
            int(a == b) for a, b in zip(preds_clean, labels)) / len(labels)
    def run(metric, tag="", scope="global", keep_one=False, rng=None):
        order = redundancy_order(sig, metric, scope=scope,
                                 keep_one=keep_one, rng=rng)
        for f in fracs:
            k = int(round(f * L * Hn))
            heads = [(i // Hn, i % Hn) for i in order[:k]]
            pr = HeadPruner(model, heads)
            out["%s_%s%s_%d" % (key, metric, tag, int(f * 100))] = vit_top1(
                model, pix, device, dtype, ref, batch_size)
            pr.remove()

    for metric in ("js", "dA", "dA_total"):
        run(metric)
    if os.environ.get("V2", "0") == "1":
        run("jsd")
        run("helld")
        for d, dn in enumerate("AB"):
            run("rand", tag=dn,
                rng=np.random.default_rng(1000 * (0 + 1) + d))
        for metric in ("js", "dA", "jsd"):
            run(metric, tag="_L1", scope="layer", keep_one=True)
    return out


# --------------------------------------------------------------------- main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", required=True)
    ap.add_argument("--image-dir", default=None)
    ap.add_argument("--device", default=None)
    ap.add_argument("--dtype", default="float32",
                    choices=["float32", "float16", "bfloat16"])
    ap.add_argument("--batch-size", type=int, default=16)
    ap.add_argument("--threads", type=int, default=8,
                    help="torch CPU threads for this process")
    ap.add_argument("--smoke", action="store_true",
                    help="tiny run (~2 min) to validate the pipeline")
    ap.add_argument("--hf-token", default=None,
                    help="Hugging Face token (or set HF_TOKEN / hf_token.txt)")
    ap.add_argument("--seed", type=int, default=0,
                    help="controls data subsampling, eval window, and triple "
                         "sampling; run several seeds for error bars")
    args = ap.parse_args()
    if args.hf_token:
        os.environ["HF_TOKEN"] = args.hf_token
        os.environ["HUGGING_FACE_HUB_TOKEN"] = args.hf_token

    import torch
    torch.set_num_threads(args.threads)
    device = args.device or ("cuda" if torch.cuda.is_available() else "cpu")
    dtype = getattr(torch, args.dtype)
    n_seq, n_img, n_trip, n_tok = (
        (64, 64, 5000, 20_000) if args.smoke
        else (N_SEQ, N_IMG, N_TRIPLES, 100_000))
    set_seed(args.seed)
    rng = np.random.default_rng(args.seed)
    os.makedirs("results", exist_ok=True)
    stub = args.model.replace("/", "_") + "_s%d" % args.seed
    path = os.path.join("results", stub
                        + ("_smoke" if args.smoke else "") + ".json")
    res = {"model": args.model, "seed": args.seed, "W": W,
           "dtype": args.dtype, "device": str(device),
           "smoke": bool(args.smoke), "status": "running"}

    def save():
        # Incremental checkpointing: a late-stage crash keeps everything
        # computed so far (partial rows show up in make_table3 output).
        with open(path, "w") as f:
            json.dump(res, f, indent=2)

    save()
    if "vit" in args.model.lower():
        assert args.image_dir, "--image-dir required for ViT"
        sig, sig_arith, Hl, Hc, sink, model, pix, preds, labels, dropf = collect_vit_rows(
            args.model, args.image_dir, device, dtype, args.batch_size,
            n_img, rng)
        res["labeled"] = labels is not None
        res["dropped_rows_frac"] = float(dropf)
        np.save(os.path.join("results", stub + "_sig.npy"), sig)
        np.save(os.path.join("results", stub + "_sig_arith.npy"), sig_arith)
        if os.environ.get("SIG_ONLY", "0") == "1":
            res["status"] = "sig_only"
            save()
            print("SIG_ONLY: signatures saved, stopping before evals")
            return
        res.update(sink_mass_mean=float(np.mean(sink)), H_layers=Hl.tolist(),
                   Hc_layers=np.asarray(Hc).tolist(),
                   sink_layers=np.asarray(sink).tolist())
        save()
        for eps in EPS_SWEEP:
            res[f"reversal_eps{eps:g}"] = reversal_rates(
                sig, eps, n_trip, seed=args.seed)
        res["collapse_disagree"] = float(np.mean(np.sign(np.diff(np.asarray(Hl))) != np.sign(np.diff(np.asarray(Hc)))))
        _, res["CA_layers"] = collapse_disagreement(Hl, sig)
        save()
        res.update(prune_and_eval_vit(model, pix, device, dtype, sig, preds,
                                      args.batch_size, labels=labels))
    else:
        sig, sig_arith, Hl, Hc, sink, model, tok, dropf = collect_lm_rows(
            args.model, device, dtype, args.batch_size, n_seq, rng)
        res["dropped_rows_frac"] = float(dropf)
        np.save(os.path.join("results", stub + "_sig.npy"), sig)
        np.save(os.path.join("results", stub + "_sig_arith.npy"), sig_arith)
        if os.environ.get("SIG_ONLY", "0") == "1":
            res["status"] = "sig_only"
            save()
            print("SIG_ONLY: signatures saved, stopping before evals")
            return
        res.update(sink_mass_mean=float(np.mean(sink)), H_layers=Hl.tolist(),
                   Hc_layers=np.asarray(Hc).tolist(),
                   sink_layers=np.asarray(sink).tolist())
        save()
        for eps in EPS_SWEEP:
            res[f"reversal_eps{eps:g}"] = reversal_rates(
                sig, eps, n_trip, seed=args.seed)
        res["collapse_disagree"] = float(np.mean(np.sign(np.diff(np.asarray(Hl))) != np.sign(np.diff(np.asarray(Hc)))))
        _, res["CA_layers"] = collapse_disagreement(Hl, sig)
        save()
        res.update(prune_and_eval_lm(model, tok, device, sig, n_tok,
                                     seed=args.seed))

    def _finite(x):
        if isinstance(x, dict):
            return all(_finite(v) for v in x.values())
        if isinstance(x, list):
            return all(_finite(v) for v in x)
        if isinstance(x, float):
            return math.isfinite(x)
        return True
    bad = [k for k, v in res.items() if not _finite(v)]
    if bad:
        res["status"] = "failed_nonfinite"
        save()
        print("!! NON-FINITE fields %s -- NOT marking complete; "
              "rerun with --dtype bfloat16 or float32" % bad)
        sys.exit(3)
    res["status"] = "complete"
    save()
    print(json.dumps(res, indent=2))
    print("\nSaved:", path)


if __name__ == "__main__":
    main()


==> experiments/run_synthetic.py <==
"""Synthetic experiments for the paper (all runnable offline, seconds).

Outputs into ../figures:
  fig1_punchline.pdf   -- the one-figure punchline (exact witness triple)
  fig2_reversal.pdf    -- MC ranking-disagreement rate vs mean sink mass
  fig3_collapse.pdf    -- Shannon entropy vs Aitchison content concentration
  fig_wedge.pdf        -- (appendix) ternary reversal region for cosine
Also prints the headline numbers quoted in the text.
"""
import os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from coda import (cos_sim, euclid, js, d_aitchison, content, shannon,
                  aitch_norm, closure)

rng = np.random.default_rng(7)
FIG = '../figures/'
os.makedirs(FIG, exist_ok=True)
plt.rcParams.update({'font.size': 9, 'axes.spines.top': False,
                     'axes.spines.right': False, 'figure.dpi': 150})
C = {'cos': '#c0392b', 'js': '#e67e22', 'euc': '#8e44ad',
     'da': '#1f6f43', 'h': '#c0392b', 'ca': '#1f6f43', 's': '#7f8c8d'}


# ---------------------------------------------------------------- sampling
def sample_heads(n, D, s_mean, s_sd=0.10, alpha=0.1, rng=rng):
    """n attention 'head signatures': sink mass ~ clipped Normal(s_mean, s_sd),
    content ~ Dirichlet(alpha) over D-1 parts (peaked, attention-like)."""
    s = np.clip(rng.normal(s_mean, s_sd, size=n), 0.02, 0.98)
    pi = rng.dirichlet(alpha * np.ones(D - 1), size=n)
    pi = np.clip(pi, 1e-12, None)
    pi = pi / pi.sum(1, keepdims=True)
    P = np.concatenate([s[:, None], (1 - s)[:, None] * pi], axis=1)
    return P


# ---------------------------------------------------------------- Fig 2: MC
def mc_reversal(n_trip=20000, D=64, alphas=(0.1, 1.0)):
    grid = np.linspace(0.10, 0.90, 9)
    out = {a: {k: [] for k in ('cos', 'js', 'euc', 'da')} for a in alphas}
    for a in alphas:
        for s in grid:
            P = sample_heads(3 * n_trip, D, s, alpha=a)
            p, q, r = P[:n_trip], P[n_trip:2*n_trip], P[2*n_trip:]
            pc, qc, rc = content(p), content(q), content(r)

            def flip(dfull_pq, dfull_pr, dsub_pq, dsub_pr, larger_closer=False):
                if larger_closer:
                    return np.mean((dfull_pq > dfull_pr) != (dsub_pq > dsub_pr))
                return np.mean((dfull_pq < dfull_pr) != (dsub_pq < dsub_pr))

            out[a]['cos'].append(flip(cos_sim(p, q), cos_sim(p, r),
                                      cos_sim(pc, qc), cos_sim(pc, rc), True))
            out[a]['js'].append(flip(js(p, q), js(p, r), js(pc, qc), js(pc, rc)))
            out[a]['euc'].append(flip(euclid(p, q), euclid(p, r),
                                      euclid(pc, qc), euclid(pc, rc)))
            out[a]['da'].append(flip(d_aitchison(p, q), d_aitchison(p, r),
                                     d_aitchison(pc, qc), d_aitchison(pc, rc)))
    return grid, out


grid, out = mc_reversal()
fig, ax = plt.subplots(figsize=(4.6, 3.0))
lbl = {'cos': 'cosine', 'js': 'JS', 'euc': 'Euclidean', 'da': r'$d_A$ (total vs. content)'}
for k in ('cos', 'js', 'euc'):
    ax.plot(grid, 100*np.array(out[0.1][k]), '-o', ms=3, color=C[k], label=lbl[k])
    ax.plot(grid, 100*np.array(out[1.0][k]), '--', lw=1, color=C[k], alpha=.55)
ax.plot(grid, [0]*len(grid), '-s', ms=3, color=C['da'],
        label=r'$d_A^{\perp}$ (content, by construction)')
ax.set_xlabel(r'mean sink mass $\bar s$')
ax.set_ylabel('ranking disagreement (%)\nwith-sink vs. sink-dropped')
ax.legend(frameon=False, fontsize=7.5, loc='upper left')
ax.set_ylim(-2, 55)
fig.tight_layout(); fig.savefig(FIG + 'fig2_reversal.pdf'); plt.close(fig)

print('--- Fig 2 headline numbers (alpha=0.1, D=64, 20k triples/point) ---')
for k in ('cos', 'js', 'euc', 'da'):
    v = out[0.1][k]
    print('%-6s  sbar=0.5: %5.1f%%   sbar=0.7: %5.1f%%   sbar=0.9: %5.1f%%'
          % (k, 100*v[4], 100*v[6], 100*v[8]))

# d_A total-vs-content divergence (decomposed estimand difference; appendix)
np.save(FIG + 'mc_da_rates.npy', np.array(out[0.1]['da']))


# ---------------------------------------------------------------- Fig 3: collapse
def collapse_panels():
    L, n, D = 12, 4000, 64
    # Scenario A: sink grows, content concentration constant -> phantom collapse
    sA = 0.05 + 0.80/(1 + np.exp(-1.1*(np.arange(L) - 5)))
    aA = 0.15 * np.ones(L)
    # Scenario B: sink shrinks while content truly collapses -> masked collapse
    sB = np.linspace(0.70, 0.05, L)
    aB = np.geomspace(1.0, 0.02, L)
    res = {}
    for name, ss, aa in (('A', sA, aA), ('B', sB, aB)):
        H, CA, S = [], [], []
        for s, a in zip(ss, aa):
            P = sample_heads(n, D, s, s_sd=0.03, alpha=a)
            H.append(shannon(P).mean())
            CA.append(aitch_norm(content(P)).mean())
            S.append(P[:, 0].mean())
        res[name] = (np.array(H), np.array(CA), np.array(S))
    return res, (sA, sB)

res, _ = collapse_panels()
fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.7), sharex=True)
for ax, name, title in zip(axes, 'AB',
        ['(a) sink grows, content unchanged:\nentropy reports phantom collapse',
         '(b) content collapses, sink shrinks:\nentropy misses real collapse']):
    H, CA, S = res[name]
    l1, = ax.plot(range(1, 13), H, '-o', ms=3, color=C['h'], label=r'Shannon $H$ (with sink)')
    ax.set_xlabel('layer'); ax.set_ylabel('nats', color=C['h'])
    ax.tick_params(axis='y', labelcolor=C['h'])
    ax2 = ax.twinx(); ax2.spines['top'].set_visible(False)
    l2, = ax2.plot(range(1, 13), CA, '-s', ms=3, color=C['ca'],
                   label=r'$C_A^{\perp}$ (content concentration)')
    l3, = ax2.plot(range(1, 13), 5*S, ':', color=C['s'], label=r'sink mass $\times 5$')
    ax2.set_ylabel(r'$C_A^{\perp}$', color=C['ca'])
    ax2.tick_params(axis='y', labelcolor=C['ca'])
    ax.set_title(title, fontsize=8)
    if name == 'A':
        ax.legend(handles=[l1, l2, l3], frameon=False, fontsize=7, loc='center left')
fig.tight_layout(); fig.savefig(FIG + 'fig3_collapse.pdf'); plt.close(fig)
for name in 'AB':
    H, CA, S = res[name]
    print('Scenario %s: H %5.2f->%5.2f | C_A %5.2f->%5.2f | sink %4.2f->%4.2f'
          % (name, H[0], H[-1], CA[0], CA[-1], S[0], S[-1]))


# ---------------------------------------------------------------- Fig 1: punchline
p = np.array([0.90, 0.08, 0.02]); q = np.array([0.70, 0.24, 0.06]); r = np.array([0.90, 0.02, 0.08])
fig = plt.figure(figsize=(7.0, 2.9))
gs = fig.add_gridspec(1, 3, width_ratios=[1.15, 1.0, 1.35], wspace=0.45)
names = ['head $p$', 'head $q$', 'head $r$']
cols = ['#2c3e50', '#2980b9', '#16a085']

ax = fig.add_subplot(gs[0])
w, off = 0.24, [-0.26, 0.0, 0.26]
for i, (v, nm, c) in enumerate(zip([p, q, r], names, cols)):
    ax.bar(np.arange(3) + off[i], v, width=w, color=c, label=nm,
           edgecolor='none', alpha=0.9)
ax.bar([0 + o for o in off], [p[0], q[0], r[0]], width=w, fill=False,
       edgecolor='#c0392b', hatch='///', lw=1.0)
ax.set_xticks(range(3)); ax.set_xticklabels(['sink', 'tok $a$', 'tok $b$'])
ax.set_ylabel('attention'); ax.set_title('(a) with sink token', fontsize=8)
ax.legend(frameon=False, fontsize=7, loc='upper right')

ax = fig.add_subplot(gs[1])
for i, (v, nm, c) in enumerate(zip([p, q, r], names, cols)):
    vv = v[1:] / v[1:].sum()
    ax.bar(np.arange(2) + off[i], vv, width=w, color=c, alpha=0.9)
ax.set_xticks(range(2)); ax.set_xticklabels(['tok $a$', 'tok $b$'])
ax.set_title('(b) sink dropped, renormalized\n($p$ and $q$ coincide exactly)', fontsize=8)

ax = fig.add_subplot(gs[2]); ax.axis('off')
txt = [
    ('', 'which is closer to $p$?', ''),
    ('metric', 'with sink', 'sink dropped'),
    ('cosine',  r'$r$  (0.996 vs 0.969)', r'$q$  (1.000 vs 0.471)'),
    ('JS',      r'$r$  (0.019 vs 0.032)', r'$q$  (0.000 vs 0.193)'),
    ('Euclid.', r'$r$  (0.085 vs 0.259)', r'$q$  (0.000 vs 0.849)'),
    (r'$d_A$',  r'$q$  (1.102 vs 1.961)', r'$q$  (0.000 vs 1.961)'),
]
ys = np.linspace(0.95, 0.08, len(txt))
for (a, b, c_), y in zip(txt, ys):
    bold = (a == 'metric') or (a == '')
    fw = 'bold' if bold else 'normal'
    col = '#1f6f43' if a == r'$d_A$' else 'black'
    ax.text(0.00, y, a, fontsize=7.5, fontweight=fw, color=col)
    ax.text(0.22, y, b, fontsize=7.5, fontweight=fw, color=col)
    ax.text(0.63, y, c_, fontsize=7.5, fontweight=fw, color=col)
ax.plot([0.20, 0.20], [0.04, 0.86], color='0.8', lw=0.7)
ax.plot([0.61, 0.61], [0.04, 0.86], color='0.8', lw=0.7)
ax.set_title('(c) similarity verdicts flip; $d_A$ does not', fontsize=8)
fig.tight_layout(); fig.savefig(FIG + 'fig1_punchline.pdf'); plt.close(fig)


# ---------------------------------------------------------------- wedge (appendix)
def ternary_xy(t):  # t = (sink, a, b)
    return t[..., 1] + 0.5 * t[..., 2], (np.sqrt(3) / 2) * t[..., 2]

n = 420
u = rng.dirichlet(np.ones(3), size=n * 60)
u = u[(u > 0.004).all(axis=1)][:20000]
pfix = np.array([0.90, 0.08, 0.02]); rfix = np.array([0.90, 0.02, 0.08])
full = cos_sim(pfix[None, :], u) > cos_sim(pfix, rfix)          # q closer (full)
subq = cos_sim(content(pfix)[None, :], content(u)) > cos_sim(content(pfix), content(rfix))
rev = full != subq
fig, ax = plt.subplots(figsize=(3.6, 3.2))
x, y = ternary_xy(u)
ax.scatter(x[~rev], y[~rev], s=1.5, c='0.85', linewidths=0)
ax.scatter(x[rev], y[rev], s=1.5, c='#c0392b', linewidths=0, label='cosine verdict flips')
for pt, nm in ((pfix, '$p$'), (rfix, '$r$')):
    xx, yy = ternary_xy(pt)
    ax.scatter([xx], [yy], s=28, c='k', zorder=5)
    ax.annotate(nm, (xx, yy), textcoords='offset points', xytext=(5, 3), fontsize=9)
tri = np.array([[0, 0], [1, 0], [0.5, np.sqrt(3)/2], [0, 0]])
ax.plot(tri[:, 0], tri[:, 1], 'k-', lw=0.8)
ax.text(-0.03, -0.05, 'sink', fontsize=8); ax.text(0.98, -0.05, 'tok $a$', fontsize=8)
ax.text(0.46, np.sqrt(3)/2 + 0.02, 'tok $b$', fontsize=8)
ax.axis('off'); ax.set_aspect('equal')
ax.legend(frameon=False, fontsize=7.5, loc='upper right')
print('wedge: fraction of simplex where cosine verdict flips = %.3f' % rev.mean())
fig.tight_layout(); fig.savefig(FIG + 'fig_wedge.pdf'); plt.close(fig)

print('\nAll figures written to', FIG)


==> experiments/scale_trend.py <==
#!/usr/bin/env python3
"""Scale trend (paper Sec. 5.3, prediction 2): sink mass and reversal rate
versus model size. Reads every results/*.json (multi-seed aware) and plots
figures/fig6_scale.pdf: (a) measured sink mass vs parameters; (b) reversal
rate vs measured sink mass with the calibrated simulation curve underneath.
Run after run_all.sh (add PYTHIA=1 for the 70M-1.4B family)."""
import glob, json, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

from coda import cos_sim, js, euclid, content

PARAMS = {  # (millions, family)
    "EleutherAI/pythia-70m": (70, "Pythia"),
    "EleutherAI/pythia-160m": (162, "Pythia"),
    "EleutherAI/pythia-410m": (405, "Pythia"),
    "EleutherAI/pythia-1b": (1011, "Pythia"),
    "EleutherAI/pythia-1.4b": (1414, "Pythia"),
    "gpt2": (124, "GPT-2"),
    "meta-llama/Llama-3.2-1B": (1236, "Llama-3.2"),
    "meta-llama/Llama-3.2-3B": (3213, "Llama-3.2"),
    "Qwen/Qwen2.5-1.5B": (1544, "Qwen2.5"),
}
MARK = {"Pythia": "o", "GPT-2": "s", "Llama-3.2": "D", "Qwen2.5": "^"}
C = {'cos': '#c0392b', 'js': '#e67e22', 'euc': '#8e44ad', 'da': '#1f6f43'}

FIG = '../figures/'
os.makedirs(FIG, exist_ok=True)
plt.rcParams.update({'font.size': 9, 'axes.spines.top': False,
                     'axes.spines.right': False, 'figure.dpi': 150})


def calib_curve(n_trip=8000, D=64):
    rng = np.random.default_rng(7)
    grid = np.linspace(0.05, 0.92, 10)
    ys = {k: [] for k in ('cos', 'js', 'euc')}
    for sm in grid:
        s = np.clip(rng.normal(sm, 0.10, 3 * n_trip), 0.02, 0.98)
        pi = rng.dirichlet(0.1 * np.ones(D - 1), 3 * n_trip)
        P = np.concatenate([s[:, None], (1 - s)[:, None] * pi], 1)
        p, q, r = P[:n_trip], P[n_trip:2*n_trip], P[2*n_trip:]
        pc, qc, rc = content(p), content(q), content(r)
        flip = lambda a, b, c, d, hi=False: np.mean(
            ((a > b) if hi else (a < b)) != ((c > d) if hi else (c < d)))
        ys['cos'].append(flip(cos_sim(p, q), cos_sim(p, r),
                              cos_sim(pc, qc), cos_sim(pc, rc), True))
        ys['js'].append(flip(js(p, q), js(p, r), js(pc, qc), js(pc, rc)))
        ys['euc'].append(flip(euclid(p, q), euclid(p, r),
                              euclid(pc, qc), euclid(pc, rc)))
    return grid, ys


def gather():
    paths = [p for p in sorted(glob.glob("results/*.json"))
             if "_smoke" not in p and "clustering" not in p
             and "checkpoints" not in p]
    seeded_stubs = {os.path.basename(p).rsplit("_s", 1)[0]
                    for p in paths if "_s" in os.path.basename(p)}
    agg = {}
    for p in paths:
        base = os.path.basename(p)
        if "_s" not in base and base[:-5] in seeded_stubs:
            continue  # legacy unsuffixed file superseded by seeded runs
        r = json.load(open(p))
        m = r.get("model")
        if m not in PARAMS or "reversal_eps1e-06" not in r:
            continue
        vals = [r.get("sink_mass_mean")] + list(r["reversal_eps1e-06"].values())
        if not all(isinstance(v, (int, float)) and np.isfinite(v) for v in vals):
            print("!! skipping %s (non-finite values -- rerun that model)" % p)
            continue
        agg.setdefault(m, []).append(r)
    rows = []
    for m, runs in agg.items():
        sink = np.mean([r["sink_mass_mean"] for r in runs])
        rev = {k: np.mean([r["reversal_eps1e-06"][k] for r in runs])
               for k in ("cos", "js", "euc", "dA_content")}
        rows.append((m, PARAMS[m][0], PARAMS[m][1], sink, rev, len(runs)))
    rows.sort(key=lambda t: t[1])
    return rows


rows = gather()
if not rows:
    raise SystemExit("no LM results found -- run run_all.sh first")
print("%-28s %7s %6s  %6s %6s %6s %6s  seeds" %
      ("model", "params", "sink", "cos", "js", "euc", "dA"))
for m, prm, fam, sink, rev, ns in rows:
    print("%-28s %6dM %6.2f  %5.1f%% %5.1f%% %5.1f%% %5.1f%%  %d" %
          (m, prm, sink, 100*rev['cos'], 100*rev['js'], 100*rev['euc'],
           100*rev['dA_content'], ns))

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.0, 2.7))
for m, prm, fam, sink, rev, _ in rows:
    ax1.plot([prm], [sink], MARK[fam], ms=6, color='#2c3e50')
    ax1.annotate(m.split("/")[-1], (prm, sink), fontsize=5.5,
                 xytext=(2, 3), textcoords='offset points')
ax1.set_xscale('log')
ax1.set_xlabel('parameters (M)')
ax1.set_ylabel(r'measured sink mass $\bar s$')
ax1.set_title('(a) sinks strengthen with scale', fontsize=8.5)

grid, ys = calib_curve()
for k in ('cos', 'js', 'euc'):
    ax2.plot(grid, 100*np.array(ys[k]), '-', lw=1, alpha=.35, color=C[k])
for m, prm, fam, sink, rev, _ in rows:
    for k in ('cos', 'js', 'euc'):
        ax2.plot([sink], [100*rev[k]], MARK[fam], ms=5, color=C[k])
    ax2.plot([sink], [100*rev['dA_content']], MARK[fam], ms=5, color=C['da'])
ax2.set_xlabel(r'measured sink mass $\bar s$')
ax2.set_ylabel('reversal rate (%)')
ax2.set_title('(b) reversal tracks sink mass (curves: calibrated sim.)',
              fontsize=8.5)
from matplotlib.lines import Line2D
ax2.legend(handles=[Line2D([], [], color=C[k], marker='o', ls='none',
                           label={'cos': 'cosine', 'js': 'JS',
                                  'euc': 'Euclid.', 'da': r'$d_A^{\perp}$'}[k])
                    for k in ('cos', 'js', 'euc', 'da')],
           frameon=False, fontsize=6.5, loc='upper left')
fig.tight_layout()
fig.savefig(FIG + 'fig6_scale.pdf', bbox_inches='tight')
print('\nwrote', FIG + 'fig6_scale.pdf')


==> experiments/set_token.sh <==
#!/usr/bin/env bash
# Install and validate your Hugging Face token in one shot.
#   Usage:  bash set_token.sh hf_YourRealTokenString
# Get the token first (browser, one time):
#   1. https://huggingface.co/settings/tokens -> Create new token -> type: Read
#   2. Copy the whole hf_... string (it is shown only once)
#   3. https://huggingface.co/meta-llama/Llama-3.2-1B -> "Agree and access
#      repository" with the same account (approval is usually instant)
set -euo pipefail
cd "$(dirname "$0")"
TOK="${1:-}"

if [ -z "$TOK" ]; then
  echo "usage: bash set_token.sh hf_YourRealTokenString"
  echo "(create one at https://huggingface.co/settings/tokens — type: Read)"
  exit 1
fi
case "$TOK" in
  hf_YOUR*|hf_your*|hf_xxx*|hf_XXX*)
    echo "That is the PLACEHOLDER text, not a token."
    echo "A real token is a long random string, e.g. hf_QmxKaT...(~37 chars),"
    echo "created at https://huggingface.co/settings/tokens (type: Read)."
    exit 1;;
  hf_??????????*) ;;   # plausible: hf_ + at least 10 chars
  *)
    echo "Hugging Face tokens start with hf_ and are long; got: '${TOK:0:8}...'"
    exit 1;;
esac

printf '%s' "$TOK" > hf_token.txt
chmod 600 hf_token.txt
rm -f .hf_token.txt.swp 2>/dev/null || true

PY="${PYTHON:-$(command -v python3 || command -v python)}"
"$PY" - <<'PY'
import sys
from huggingface_hub import whoami
try:
    from huggingface_hub import auth_check
except ImportError:
    auth_check = None

tok = open("hf_token.txt").read().strip()
try:
    print("[1/2] token OK — logged in as:", whoami(token=tok)["name"])
except Exception as e:
    print("[1/2] token REJECTED by huggingface.co:", e)
    print("      -> re-copy the whole hf_... string from")
    print("         https://huggingface.co/settings/tokens and run this again")
    sys.exit(1)

if auth_check is None:
    print("[2/2] (huggingface_hub too old for auth_check; preflight will verify)")
    sys.exit(0)
try:
    auth_check("meta-llama/Llama-3.2-1B", token=tok)
    print("[2/2] Llama-3.2-1B access OK — you are ready. Run the smoke test:")
    print("      SMOKE=1 nohup bash ./run_all.sh > nohup_smoke.log 2>&1 &")
except Exception:
    print("[2/2] token is VALID but has NO access to Llama-3.2-1B yet.")
    print("      -> open https://huggingface.co/meta-llama/Llama-3.2-1B in a")
    print("         browser, log in as the SAME account, click 'Agree and")
    print("         access repository' (approval is usually instant), then")
    print("         run  bash set_token.sh <same token>  again to confirm.")
    sys.exit(2)
PY


==> experiments/week1_offline_audit.py <==
# -*- coding: utf-8 -*-
"""Week-1 offline audit (no GPU): reproduces Table `tab:tailaudit`.

From saved seed-0 signatures (results/*_s0_sig.npy) computes, per model:
  * share of squared d_A^perp carried by coordinate pairs with min < 1e-6 / 1e-9
  * tail-amalgamation set size at tau=1e-6 (empty for all models)
  * Hellinger / Fisher-Rao closer-head reversal rates between sink conventions
  * content-channel agreement of dropped-row JS vs d_A^perp:
    Spearman rho, nearest-neighbor agreement, mean cross-ARI over K in {4,6,8}
Python 3.8 compatible. Usage: python week1_offline_audit.py
"""
import json
import numpy as np
from scipy.spatial.distance import cdist
from scipy.stats import spearmanr
from sklearn.cluster import AgglomerativeClustering
from sklearn.metrics import adjusted_rand_score

rng = np.random.default_rng(0)
MODELS = [('gpt2', 'GPT-2'), ('meta-llama_Llama-3.2-1B', 'Llama-1B'),
          ('Qwen_Qwen2.5-1.5B', 'Qwen-1.5B'), ('meta-llama_Llama-3.2-3B', 'Llama-3B'),
          ('google_vit-base-patch16-224', 'ViT-B/16'), ('EleutherAI_pythia-70m', 'Py-70M'),
          ('EleutherAI_pythia-160m', 'Py-160M'), ('EleutherAI_pythia-410m', 'Py-410M'),
          ('EleutherAI_pythia-1b', 'Py-1B'), ('EleutherAI_pythia-1.4b', 'Py-1.4B')]


def load(stub):
    s = np.load('results/%s_s0_sig.npy' % stub).astype(np.float64)
    s = s.reshape(-1, s.shape[-1])
    return s / s.sum(1, keepdims=True)


def dmat_A(P):
    C = np.log(P)
    C = C - C.mean(1, keepdims=True)
    return cdist(C, C)


def dmat_JS(P):
    N = len(P)
    D = np.zeros((N, N))
    H = -(P * np.log(P)).sum(1)
    for i in range(N):
        M = 0.5 * (P[i] + P)
        D[i] = -(M * np.log(M)).sum(1) - 0.5 * (H[i] + H)
    return np.sqrt(np.maximum(D, 0))


def hell(P):
    S = np.sqrt(P)
    return cdist(S, S) / np.sqrt(2)


def fr(P):
    B = np.clip(np.sqrt(P) @ np.sqrt(P).T, 0, 1)
    return 2 * np.arccos(B)


def reversal(Dw, Dd, n=50000):
    N = len(Dw)
    t = rng.integers(0, N, size=(n, 3))
    t = t[(t[:, 0] != t[:, 1]) & (t[:, 0] != t[:, 2]) & (t[:, 1] != t[:, 2])]
    vw = Dw[t[:, 0], t[:, 1]] < Dw[t[:, 0], t[:, 2]]
    vd = Dd[t[:, 0], t[:, 1]] < Dd[t[:, 0], t[:, 2]]
    return float((vw != vd).mean())


def nn_overlap(D1, D2):
    A = D1 + np.diag([np.inf] * len(D1))
    B = D2 + np.diag([np.inf] * len(D2))
    return float((A.argmin(1) == B.argmin(1)).mean())


def cross_ari(D1, D2):
    out = []
    for K in (4, 6, 8):
        c1 = AgglomerativeClustering(n_clusters=K, metric='precomputed',
                                     linkage='average').fit_predict(D1)
        c2 = AgglomerativeClustering(n_clusters=K, metric='precomputed',
                                     linkage='average').fit_predict(D2)
        out.append(adjusted_rand_score(c1, c2))
    return float(np.mean(out))


def main():
    report = {}
    for stub, name in MODELS:
        P = load(stub)
        pi = P[:, 1:]
        pi = pi / pi.sum(1, keepdims=True)
        N = len(pi)
        Cl = np.log(pi)
        Cl = Cl - Cl.mean(1, keepdims=True)
        ii = rng.integers(0, N, size=(20000, 2))
        ii = ii[ii[:, 0] != ii[:, 1]]
        d2 = (Cl[ii[:, 0]] - Cl[ii[:, 1]]) ** 2
        mn = np.minimum(pi[ii[:, 0]], pi[ii[:, 1]])
        tot = d2.sum(1)
        sh6 = float(np.mean((d2 * (mn < 1e-6)).sum(1) / tot))
        sh9 = float(np.mean((d2 * (mn < 1e-9)).sum(1) / tot))
        T = int((np.median(pi, 0) < 1e-6).sum())
        DA = dmat_A(pi)
        rH = reversal(hell(P), hell(pi))
        rF = reversal(fr(P), fr(pi))
        DJ = dmat_JS(pi)
        iu = np.triu_indices(N, 1)
        rho = float(spearmanr(DA[iu], DJ[iu]).statistic)
        nn = nn_overlap(DA, DJ)
        ari = cross_ari(DA, DJ)
        report[name] = dict(sink=float(P[:, 0].mean()), sh6=sh6, sh9=sh9,
                            amalg_set=T, rHell=rH, rFR=rF, rho_jsd=rho,
                            nn_jsd=nn, ari_jsd=ari, n_heads=N)
        print('%-9s sh6=%.3f sh9=%.3f T=%d Hell=%.3f FR=%.3f rho=%.3f NN=%.2f ARI=%.2f'
              % (name, sh6, sh9, T, rH, rF, rho, nn, ari))
        print('%s & $%.2f$ & $%.2f$ & $%.3f$ & $%.3f$ & $%.2f$ & $%.2f$ \\\\'
              % (name, rH, rF, sh6, rho, nn, ari))
    json.dump(report, open('results/week1_audit.json', 'w'), indent=1)
    print('saved results/week1_audit.json')


if __name__ == '__main__':
    main()


==> experiments/week3_offline.py <==
# -*- coding: utf-8 -*-
"""Week-3 offline analyses from saved seed-0 signatures.
A) Temperature invariance: powering tau on content rows. d_A^perp verdicts,
   NN order, and prune sets are exactly invariant; dropped-JS is not.
B) Sink-definition robustness: sink set S in {first-1, first-4, detected}.
   Flip rates of dropped-classical verdicts across S; exact Aitchison
   accounting d_A^2(content_1) = d_A^2(content_4) + balance terms.
Python 3.8. Usage: python week3_offline.py
"""
import json
import numpy as np
from scipy.spatial.distance import cdist

rng = np.random.default_rng(0)
MODELS = [('gpt2', 'GPT-2'), ('meta-llama_Llama-3.2-1B', 'Llama-1B'),
          ('Qwen_Qwen2.5-1.5B', 'Qwen-1.5B'), ('meta-llama_Llama-3.2-3B', 'Llama-3B'),
          ('google_vit-base-patch16-224', 'ViT-B/16'), ('EleutherAI_pythia-70m', 'Py-70M'),
          ('EleutherAI_pythia-160m', 'Py-160M'), ('EleutherAI_pythia-410m', 'Py-410M'),
          ('EleutherAI_pythia-1b', 'Py-1B'), ('EleutherAI_pythia-1.4b', 'Py-1.4B')]


def load(stub):
    s = np.load('results/%s_s0_sig.npy' % stub).astype(np.float64)
    s = s.reshape(-1, s.shape[-1])
    return s / s.sum(1, keepdims=True)


def close(x):
    return x / x.sum(-1, keepdims=True)


def dmat_A(P):
    C = np.log(P); C = C - C.mean(1, keepdims=True)
    return cdist(C, C)


def dmat_JS(P):
    N = len(P); D = np.zeros((N, N))
    H = -(P * np.log(P)).sum(1)
    for i in range(N):
        M = 0.5 * (P[i] + P)
        D[i] = -(M * np.log(M)).sum(1) - 0.5 * (H[i] + H)
    return np.sqrt(np.maximum(D, 0))


def triples(N, n=50000):
    t = rng.integers(0, N, size=(n, 3))
    return t[(t[:, 0] != t[:, 1]) & (t[:, 0] != t[:, 2]) & (t[:, 1] != t[:, 2])]


def verdicts(D, t):
    return D[t[:, 0], t[:, 1]] < D[t[:, 0], t[:, 2]]


def top_set(D, frac=0.2):
    Dm = D + np.diag([np.inf] * len(D))
    order = np.argsort(Dm.min(1))
    k = int(round(frac * len(D)))
    return set(order[:k].tolist())


def main():
    out = {}
    TAUS = [0.5, 0.7, 1.5, 2.0]
    print('=== A) temperature invariance (content rows powered by tau) ===')
    print('%-9s' % 'model' + ''.join('  jsd flip@%.1f  Jac@%.1f' % (t, t) for t in TAUS)
          + '   dAc flip(max) dAc Jac(min)')
    for stub, name in MODELS:
        P = load(stub)
        pi = close(np.clip(P[:, 1:], 1e-30, None))
        N = len(pi); t = triples(N)
        DJ1 = dmat_JS(pi); DA1 = dmat_A(pi)
        vj1, va1 = verdicts(DJ1, t), verdicts(DA1, t)
        sj1, sa1 = top_set(DJ1), top_set(DA1)
        row = {'tau': {}}
        cells = []
        worstA_f, worstA_j = 0.0, 1.0
        for tau in TAUS:
            pt = close(pi ** tau)
            DJ = dmat_JS(pt); DA = dmat_A(pt)
            fj = float((verdicts(DJ, t) != vj1).mean())
            fa = float((verdicts(DA, t) != va1).mean())
            jj = len(top_set(DJ) & sj1) / max(len(sj1), 1)
            ja = len(top_set(DA) & sa1) / max(len(sa1), 1)
            worstA_f = max(worstA_f, fa); worstA_j = min(worstA_j, ja)
            row['tau'][tau] = dict(jsd_flip=fj, jsd_jac=jj, dA_flip=fa, dA_jac=ja)
            cells.append('  %10.3f  %7.2f' % (fj, jj))
        print('%-9s' % name + ''.join(cells) + '   %10.1e %11.2f' % (worstA_f, worstA_j))
        out.setdefault('temp', {})[name] = row

    print()
    print('=== B) sink-definition robustness (S1 = first col, S4 = first 4) ===')
    print('%-9s %10s %10s %10s %10s %12s' % ('model', 'mass S1', 'mass S4',
          'jsd flip', 'dAc flip', 'acct resid'))
    for stub, name in MODELS:
        P = load(stub)
        N = len(P); t = triples(N)
        pi1 = close(np.clip(P[:, 1:], 1e-30, None))
        pi4 = close(np.clip(P[:, 4:], 1e-30, None))
        DJ1, DJ4 = dmat_JS(pi1), dmat_JS(pi4)
        DA1, DA4 = dmat_A(pi1), dmat_A(pi4)
        fj = float((verdicts(DJ1, t) != verdicts(DJ4, t)).mean())
        fa = float((verdicts(DA1, t) != verdicts(DA4, t)).mean())
        # exact accounting: dA^2 on content_1 = dA^2 on content_4 + dA^2 of the
        # 4-part block subcomposition + balance(block vs rest); verify via the
        # complementary projection: dA^2(pi1) - dA^2(pi4) must equal the squared
        # distance of the complementary ILR coordinates, hence be reproducible
        # from the (cols 1..3 | rest) decomposition. Numerical check:
        blk = close(np.clip(P[:, 1:4], 1e-30, None))          # within-block
        DBLK = dmat_A(blk)
        m1 = P[:, 1:4].sum(1); m4 = P[:, 4:].sum(1)
        two = close(np.stack([m1, m4], 1))                     # block-vs-rest balance
        DTWO = dmat_A(two)
        lhs = DA1 ** 2
        rhs = DA4 ** 2 * (P.shape[1] - 4 >= 2) + DBLK ** 2 + DTWO ** 2
        # weights: subcomposition distances are computed on re-closed parts; the
        # exact SBP identity needs ilr weights, so report the relative residual
        # of the weighted identity fitted per model instead of asserting 1:1.
        iu = np.triu_indices(N, 1)
        A = np.stack([DA4[iu] ** 2, DBLK[iu] ** 2, DTWO[iu] ** 2], 1)
        w, res, _, _ = np.linalg.lstsq(A, lhs[iu], rcond=None)
        rel = float(np.sqrt(res[0]) / np.linalg.norm(lhs[iu])) if len(res) else 0.0
        mass1 = float(P[:, 0].mean()); mass4 = float(P[:, :4].sum(1).mean())
        print('%-9s %10.2f %10.2f %10.3f %10.3f %10.1e  w=%s'
              % (name, mass1, mass4, fj, fa, rel, np.round(w, 3).tolist()))
        out.setdefault('sinkdef', {})[name] = dict(mass1=mass1, mass4=mass4,
                                                   jsd_flip=fj, dAc_flip=fa,
                                                   resid=rel, w=w.tolist())
    json.dump(out, open('results/week3_offline.json', 'w'), indent=1)
    print('\nsaved results/week3_offline.json')


if __name__ == '__main__':
    main()


==> experiments/week3_regime.py <==
# -*- coding: utf-8 -*-
"""Regime predictor: cross-head dispersion of the sink share, plus the
d_lambda family check. Reproduces results/week3_regime.json. Python 3.8."""
import json
import numpy as np
from scipy.spatial.distance import cdist

MODELS = [('gpt2', 'GPT-2', 'weak'), ('meta-llama_Llama-3.2-1B', 'Llama-1B', 'strong'),
          ('Qwen_Qwen2.5-1.5B', 'Qwen-1.5B', 'strong'),
          ('meta-llama_Llama-3.2-3B', 'Llama-3B', 'strong'),
          ('google_vit-base-patch16-224', 'ViT-B/16', 'strong'),
          ('EleutherAI_pythia-70m', 'Py-70M', 'weak'),
          ('EleutherAI_pythia-160m', 'Py-160M', 'weak'),
          ('EleutherAI_pythia-410m', 'Py-410M', 'weak'),
          ('EleutherAI_pythia-1b', 'Py-1B', 'weak'),
          ('EleutherAI_pythia-1.4b', 'Py-1.4B', 'weak')]


def main():
    out = {}
    for stub, name, reg in MODELS:
        s = np.load('results/%s_s0_sig.npy' % stub).astype(np.float64)
        s = s.reshape(-1, s.shape[-1])
        s = s / s.sum(1, keepdims=True)
        b = s[:, 0]
        out[name] = dict(regime=reg, mean=float(b.mean()), std=float(b.std()),
                         cv=float(b.std() / max(b.mean(), 1e-9)))
        print('%-9s %-7s mean=%.2f std=%.2f CV=%.2f'
              % (name, reg, b.mean(), b.std(), out[name]['cv']))
    lm = {k: v for k, v in out.items() if k != 'ViT-B/16'}
    smax = max(v['cv'] for v in lm.values() if v['regime'] == 'strong')
    wmin = min(v['cv'] for v in lm.values() if v['regime'] == 'weak')
    print('LM separation: strong max CV=%.2f < weak min CV=%.2f -> %s'
          % (smax, wmin, smax < wmin))
    json.dump(out, open('results/week3_regime.json', 'w'), indent=1)


if __name__ == '__main__':
    main()


==> experiments/wsweep.py <==
# -*- coding: utf-8 -*-
"""Window-size sweep and mass coverage (no new downloads; cached models only).
For W in {32, 64, 128}: mean retained mass of the first-W window before
reclosure, with-sink vs dropped reversal rates on that support, and the
dAc verdict agreement across W. Python 3.8."""
import json
import numpy as np
import torch
from transformers import AutoModelForCausalLM, AutoTokenizer
from datasets import load_dataset

MODELS = [('gpt2', 16), ('meta-llama/Llama-3.2-1B', 8),
          ('EleutherAI/pythia-410m', 16)]
WS = (32, 64, 128)
N_SEQ = 512
rng = np.random.default_rng(0)


def collect(model_name, bs, W, device, seqs):
    tok = AutoTokenizer.from_pretrained(model_name)
    model = AutoModelForCausalLM.from_pretrained(
        model_name, torch_dtype=torch.float16,
        attn_implementation='eager').to(device).eval()
    L = model.config.num_hidden_layers
    Hn = model.config.num_attention_heads
    logsum = np.zeros((L, Hn, W)); cnt = np.zeros((L, Hn))
    cov_sum = 0.0; cov_n = 0
    with torch.no_grad():
        for i in range(0, len(seqs), bs):
            ids = torch.tensor(seqs[i:i + bs], device=device)
            out = model(ids, output_attentions=True)
            for l, A in enumerate(out.attentions):
                A = A.float().cpu().numpy()          # (B,H,T,T)
                rows = A[:, :, W:, :W]
                den = rows.sum(-1)
                ok = den > 1e-8
                cov_sum += float((den * ok).sum()); cov_n += int(ok.sum())
                r = np.clip(rows / np.maximum(den[..., None], 1e-30), 1e-30, None)
                lg = np.where(ok[..., None], np.log(r), 0.0)
                logsum[l] += lg.sum(axis=(0, 2))
                cnt[l] += ok.sum(axis=(0, 2))
            del out
    sig = np.exp(logsum / np.maximum(cnt, 1.0)[..., None])
    sig = sig / sig.sum(-1, keepdims=True)
    del model
    torch.cuda.empty_cache()
    return sig.reshape(-1, W), cov_sum / max(cov_n, 1)


def dmat_A(P):
    C = np.log(P); C = C - C.mean(1, keepdims=True)
    from scipy.spatial.distance import cdist
    return cdist(C, C)


def reversal(P, n=50000):
    from scipy.spatial.distance import cdist
    pc = np.clip(P[:, 1:], 1e-30, None); pc = pc / pc.sum(1, keepdims=True)
    N = len(P)
    t = rng.integers(0, N, size=(n, 3))
    t = t[(t[:, 0] != t[:, 1]) & (t[:, 0] != t[:, 2]) & (t[:, 1] != t[:, 2])]
    out = {}
    H = -(P * np.log(np.clip(P, 1e-30, None))).sum(1)
    Hc = -(pc * np.log(pc)).sum(1)
    DJ = np.zeros((N, N)); DJc = np.zeros((N, N))
    for i in range(N):
        M = 0.5 * (P[i] + P)
        DJ[i] = np.sqrt(np.maximum(-(M * np.log(np.clip(M, 1e-30, None))).sum(1)
                                   - 0.5 * (H[i] + H), 0))
        Mc = 0.5 * (pc[i] + pc)
        DJc[i] = np.sqrt(np.maximum(-(Mc * np.log(Mc)).sum(1)
                                    - 0.5 * (Hc[i] + Hc), 0))
    vw = DJ[t[:, 0], t[:, 1]] < DJ[t[:, 0], t[:, 2]]
    vd = DJc[t[:, 0], t[:, 1]] < DJc[t[:, 0], t[:, 2]]
    out['js'] = float((vw != vd).mean())
    return out, pc


def main():
    device = 'cuda' if torch.cuda.is_available() else 'cpu'
    ds = load_dataset('wikitext', 'wikitext-103-v1', split='validation')
    text = '\n'.join(x['text'] for x in ds)
    tok = AutoTokenizer.from_pretrained('gpt2')
    ids = tok(text, return_tensors='np').input_ids[0]
    report = {}
    for name, bs in MODELS:
        mtok = AutoTokenizer.from_pretrained(name)
        mids = mtok(text[:4_000_000], return_tensors='np').input_ids[0]
        T = 192
        starts = rng.integers(0, len(mids) - T - 1, size=N_SEQ)
        seqs = [mids[a:a + T].tolist() for a in starts]
        stub = name.replace('/', '_')
        rep = {}
        prev = None
        for W in WS:
            sig, cov = collect(name, bs, W, device, seqs)
            rev, pc = reversal(sig)
            entry = dict(coverage=cov, js_reversal=rev['js'],
                         sink_sig=float(sig[:, 0].mean()))
            if prev is not None:
                a = min(prev.shape[1], pc.shape[1])
                DA1 = dmat_A(np.clip(prev[:, :a], 1e-30, None)
                             / prev[:, :a].sum(1, keepdims=True))
                DA2 = dmat_A(np.clip(pc[:, :a], 1e-30, None)
                             / pc[:, :a].sum(1, keepdims=True))
                iu = np.triu_indices(len(DA1), 1)
                from scipy.stats import spearmanr
                entry['dAc_rho_vs_prevW'] = float(
                    spearmanr(DA1[iu], DA2[iu]).statistic)
            prev = pc
            rep['W%d' % W] = entry
            print('%-24s W=%3d coverage=%.3f sink(sig)=%.2f js-rev=%.3f %s'
                  % (name, W, cov, entry['sink_sig'], rev['js'],
                     ('rho_prevW=%.3f' % entry.get('dAc_rho_vs_prevW', float('nan'))
                      if 'dAc_rho_vs_prevW' in entry else '')))
        report[stub] = rep
        json.dump(report, open('results/wsweep.json', 'w'), indent=1)
    print('saved results/wsweep.json')


if __name__ == '__main__':
    main()

